ERRAND: Budgeted Maintenance of Agent Memory

Deployed agents run on handed-over knowledge: a frozen policy consults a briefing of consolidated items written before the stream begins. The world then moves while the store stands still: paths close, flags change, price bands move; every item was true at handover, and the failure is staleness, not ignorance. We introduce ERRAND, which treats revalidation as a priced errand: a recheck competes with the task it protects for the same scarce actions, funded only when the value per action of resolving a doubt clears a running wage. The errand index is single-peaked, vanishing at both ends of belief, so certainty in either direction costs nothing; free en-route receipts maintain on-path knowledge, and repair writes a version, never a deletion. Under equal action budgets in two drifting tool-use worlds, ERRAND clears every non-oracle policy on the preregistered calibers, primary in every setting and conditional at every binding budget, leading eager revalidation by 10.0pp at the base cap. Restraint wins: given no cap, ERRAND stops on its own, spending 11.0% of steps, while uncapped eager revalidation spends 70.7% and still finishes 4.5pp behind capped ERRAND. The margin sits where the briefing's coverage is thinnest, the shadow price of long-tail knowledge: a small budget, well priced, beats a bigger store that never rechecks.

==> anc/release/README.md <==
# Budgeted revalidation of deployed agent memory — code supplement

Anonymous code-and-data supplement. Pure Python 3.11+, `numpy` only.

The package implements the scheduling mechanisms and the instrumented world they run in: a
drift-aware belief over grounded atoms, a single-peaked index that prices resolving each item, a
deadband gate that funds an errand only when its value per action clears a running wage, and a
versioned lifecycle that suspends and supersedes instead of deleting. Scheduling is closed-form
arithmetic over the retrieved candidates and spends no model call.

## Layout

```
release/
├── pyproject.toml
├── errand/                  the scheduler library (world-independent)
│   ├── config.py            protocol constants, release-pinned defaults (k, eta, q*, nu floor, Delta_min)
│   ├── beliefs.py           two-state relaxation, evidence vocabulary, drift estimation, tau
│   ├── voi.py               single-peaked value of information, deadband widths
│   ├── index.py             candidate pricing V = VOI * u * min(tau, T-t) * xi, allocator protocol
│   ├── gate.py              deadband gate, the five no_spend_reason clauses, co-located batching
│   ├── wage.py              dual wage update, trailing budget meter, equal-spend regulator
│   ├── grades.py            the three errand grades and the cheapest-sufficient rule
│   ├── lifecycle.py         in-service / abeyant / superseded, versioning, redemption
│   ├── comparator.py        never-gated comparator (plus the gated and null variants)
│   ├── store.py             briefing items, item state, retrieval that withholds abeyance
│   └── scheduler.py         the five-phase step: Harvest, Believe, Price-Gate, Settle, Meter
├── world/                   the instrument
│   ├── topology.py          sites, edges, distances, closed-edge routing, the oscillation census
│   ├── atoms.py             the 26-atom roster, twelve legacy items, judged-domain exclusions
│   ├── drift.py             two-state flips, correlated-flip groups, path-lock interception
│   ├── truth_log.py         the flip event log; truth at any step is a lookup
│   ├── dispatch.py          the two preregistered dispatch tiers (82 / 110 orders)
│   ├── orders.py            go and fetch work orders and their whitelisted text
│   ├── receipts.py          en-route and purchased observations
│   └── agentodyssey_rules.py step rules registered by class discovery
├── arms/                    every compared policy, one module each
│   ├── base.py              arm assembly hooks; priced.py is the reference the others deviate from
│   ├── priced.py eager.py frozen.py bigmem.py oracle_filter.py fixed_probe.py
│   ├── random_errand.py literature.py blind_belief.py gated_comparator.py
│   ├── no_regime_return.py whittle.py myopic.py index_ablations.py
│   └── registry.py          name -> arm table
├── harness/                 running, pairing, stamping, logging
│   ├── runner.py            the deployment loop and its scripted frozen policy
│   ├── pairing.py           run identity, same-machine pairing, server rotation
│   ├── fingerprint.py       start-up fingerprint stamp key, component digests
│   ├── smoke.py             per-arm decision paths, c = d+1, whitelist, stratified audit,
│   │                        paired decision-null check, topology census, world connectivity
│   ├── ledger.py            the TSV schemas, verbatim column names
│   └── seeds.py             the seed ladders and per-run generators
├── metrics/                 calibers.py domains.py spend.py stale_share.py bootstrap.py paired_t.py
├── audit/                   whitelist.py stratified.py flip_intercept.py dual_domain.py
└── scripts/                 run_wave.py run_lifeboat.py run_numerics.py export_atoms.py
```

## One-liners

```bash
pip install -e .

python -m scripts.run_wave --wave W13 --arms nu_hat_open nu_zero --caps 6 12 24 --cohort main
python -m scripts.run_wave --wave W15 --arms nu_hat_open nu_zero --caps 12 --cohort extended --tier high
python -m scripts.run_wave --wave W21 --arms nu_hat_open de_deadband sum_to_max q_only age_only \
                                            lambda_in_0 nu0_blind closed_comparator --caps 12 --cohort breadth
python -m scripts.run_lifeboat            # CPU coverage grid, twenty seeds per cell
python -m scripts.run_numerics            # two-state value iteration, exact, no grid
python -m scripts.export_atoms --runs deliverables/W13 --wave Wave-1
python -c "from harness.smoke import run_smoke; print(run_smoke().render())"
```

Every run writes its own start-up fingerprint, and runs enter a comparison only under equal
fingerprints. The fingerprint is computed, never declared: it digests the roster, the per-tier
dispatch counts, the drift schedule, the sha12 of every scheduler component module, and the served
backbone, so editing the scheduler changes the stamp and `stamps_match` reports the difference.
`assert_no_truth_leak` runs at the first step of every run and halts on any order text outside the
pinned whitelist.

## Output schemas

Run-level results carry `run_id, seed, server, arm, fingerprint, budget_cap_per100, cond_dom,
cond_all, cond_lit, itt, spend_rate, equal_spend_gap, mean_cost, caphit_step, n_errands,
nsr_no_candidate, nsr_idx_le_0, nsr_gate_below_nu, nsr_budget_cap, nsr_inflight`. Per-step ledgers carry the spend
trajectory with one `no_spend_reason` clause on every unspent step, which is what separates chosen
restraint (`idx_le_0`, `gate_below_nu`) from inability (`budget_cap`, `inflight`, `no_candidate`).
Per-run atom rollups, flip ledgers, encounter logs, lifecycle transitions, and store snapshots ship
alongside each run.

## Contracts the code enforces

- The comparator reads every traversal in every lifecycle state: abeyance closes use, never eyes.
  `assert_comparator_never_gated` guards the default arm; the gated comparator exists only as the
  labelled ablation.
- Suspension withholds an item from retrieval and nothing else; repair supersedes in place and
  versions the prior value, so a returning regime costs a lookup.
- Errand cost obeys `c = d + 1` per atom, reconciled against the topology in the smoke test.
- Judged-domain and full-domain conditional rates are emitted together on every deliverable.
- Two arms that take step-for-step identical decisions receive step-for-step identical outcome
  draws: the outcome stream is salted by seed and dispatch tier only, never by arm name, so a
  decision-null pair produces byte-identical encounter rows. The smoke test asserts this.
- Task movement and flip interception both read the graph minus the currently closed edges, so a
  flip that would disconnect the map is refused and every step of a run has one connected
  component. The smoke test walks the whole run and asserts the component count. The topology
  carries thirteen edges across four clusters: `bastion` has no oscillating edge, `vale` and
  `gulch` hold three each, and `foundry` holds one, which is a bridge edge. The smoke test prints
  that census next to the connectivity count.
- `nu_zero` and `oracle_kappa` run under an equal-spend regulator that tracks the reference arm's
  realized spend rate by recalibrating the gate threshold to a quantile of the recent index
  distribution; `equal_spend_gap` records the spend difference from the reference arm on every run
  row. Across caps 6/12/24 and the main seed ladder the tracked arms hold that difference under
  five percent.


==> anc/release/arms/__init__.py <==
from .base import Arm, ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm
from .registry import (
    ABLATION_ARMS,
    ALLOCATOR_ARMS,
    ARMS,
    BASELINE_ARMS,
    HEADLINE_PAIR,
    arm_names,
    build_arm,
    spec_of,
)

__all__ = [
    "ABLATION_ARMS",
    "ALLOCATOR_ARMS",
    "ARMS",
    "Arm",
    "ArmFamily",
    "ArmSpec",
    "BASELINE_ARMS",
    "BuildContext",
    "HEADLINE_PAIR",
    "PricedErrandArm",
    "arm_names",
    "build_arm",
    "spec_of",
]


==> anc/release/arms/base.py <==
from __future__ import annotations

from abc import ABC
from dataclasses import dataclass
from enum import StrEnum
from typing import ClassVar, Mapping, Sequence

import numpy as np

from errand.beliefs import (
    CALIBRATED_REANCHOR,
    AtomDrift,
    BeliefModel,
    DriftEstimator,
    ReanchorPolicy,
)
from errand.comparator import Comparator, NeverGatedComparator
from errand.config import SchedulerConfig
from errand.index import Allocator, IndexTerms, NumericIndex
from errand.scheduler import ErrandScheduler
from errand.store import BriefingItem, KnowledgeStore, RetrievalFilter, briefing_from_atoms
from errand.wage import (
    SPEND_DAMPING,
    SPEND_INTERVAL,
    SPEND_WINDOW,
    BudgetMeter,
    SpendRegulator,
    WageController,
    wage_state_from,
)
from world.atoms import Atom
from world.dispatch import DispatchTier
from world.topology import DEFAULT_TOPOLOGY, Topology
from world.truth_log import TruthLog

DEFAULT_DRIFT_PRIOR = AtomDrift(0.004, 0.006)


class ArmFamily(StrEnum):
    FULL = "full"
    ZERO_SPEND_ANCHOR = "zero_spend_anchor"
    UNPRICED_SPENDER = "unpriced_spender"
    PRICED_CEILING = "priced_ceiling"
    LITERATURE = "literature"
    MECHANISM_ABLATION = "mechanism_ablation"
    ALLOCATOR = "allocator"


@dataclass(frozen=True, slots=True)
class ArmSpec:
    name: str
    family: ArmFamily
    spends: bool
    reads_ground_truth: bool
    label: str

    @property
    def is_ceiling(self) -> bool:
        return self.reads_ground_truth


@dataclass(frozen=True, slots=True)
class BuildContext:
    roster: tuple[Atom, ...]
    config: SchedulerConfig
    rng: np.random.Generator
    truth_log: TruthLog
    tier: DispatchTier = DispatchTier.MID
    topology: Topology = DEFAULT_TOPOLOGY
    true_drift: Mapping[str, AtomDrift] | None = None
    reference_spend_rate: float = 0.0

    def distance_to(self, origin: str, target: str) -> int:
        return self.topology.distance(origin, target)

    def proxy_available(self, item: BriefingItem) -> bool:
        return item.site in self.config.valuation.proxy_sites


class ArmConfigurationError(RuntimeError):
    pass


def equal_spend_regulator(context: BuildContext) -> SpendRegulator:
    return SpendRegulator(
        context.reference_spend_rate,
        window=SPEND_WINDOW,
        interval=SPEND_INTERVAL,
        gamma=SPEND_DAMPING,
    )


class Arm(ABC):
    spec: ClassVar[ArmSpec]

    def store(self, context: BuildContext) -> KnowledgeStore:
        return KnowledgeStore(
            briefing_from_atoms(context.roster, context.config.valuation),
            context.config.index,
            start_step=context.config.horizon.warmup_steps,
        )

    def reanchor(self, context: BuildContext) -> ReanchorPolicy:
        return ReanchorPolicy(
            confirmation_belief=CALIBRATED_REANCHOR.confirmation_belief,
            refutation_belief=context.config.lifecycle.restart_belief,
        )

    def estimator(self, context: BuildContext, store: KnowledgeStore) -> DriftEstimator:
        return DriftEstimator(DEFAULT_DRIFT_PRIOR, store.group_of_atom())

    def belief_model(self, context: BuildContext, store: KnowledgeStore) -> BeliefModel:
        return BeliefModel(
            estimator=self.estimator(context, store),
            reanchor=self.reanchor(context),
            atom_ids=store.atom_ids(),
            initial_belief=context.config.valuation.initial_belief,
        )

    def comparator(self, context: BuildContext) -> Comparator:
        return NeverGatedComparator()

    def index_terms(self, context: BuildContext) -> IndexTerms:
        return IndexTerms.full()

    def allocator(self, context: BuildContext) -> Allocator:
        return NumericIndex(self.index_terms(context))

    def wage(self, context: BuildContext) -> WageController:
        return WageController(wage_state_from(context.config.wage))

    def meter(self, context: BuildContext) -> BudgetMeter:
        return BudgetMeter(context.config.budget)

    def regulator(self, context: BuildContext) -> SpendRegulator:
        return SpendRegulator(0.0)

    def retrieval_filters(self, context: BuildContext) -> Sequence[RetrievalFilter]:
        return ()

    def scheduler_config(self, context: BuildContext) -> SchedulerConfig:
        return context.config

    def build(self, context: BuildContext) -> ErrandScheduler:
        store = self.store(context)
        return ErrandScheduler(
            store=store,
            belief_model=self.belief_model(context, store),
            comparator=self.comparator(context),
            allocator=self.allocator(context),
            wage=self.wage(context),
            meter=self.meter(context),
            config=self.scheduler_config(context),
            distance_to=context.distance_to,
            proxy_available=context.proxy_available,
            terms=self.index_terms(context),
            retrieval_filters=self.retrieval_filters(context),
            regulator=self.regulator(context),
        )


==> anc/release/arms/bigmem.py <==
from __future__ import annotations

from typing import ClassVar

from errand.comparator import Comparator, NullComparator
from errand.config import INFINITE_WAGE
from errand.store import KnowledgeStore, briefing_from_atoms
from errand.wage import WageController, fixed_wage_state
from world.atoms import LEGACY_ROSTER, judged_atom_ids

from .base import Arm, ArmFamily, ArmSpec, BuildContext


class BiggerStoreArm(Arm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="bigmem_no_maint",
        family=ArmFamily.ZERO_SPEND_ANCHOR,
        spends=False,
        reads_ground_truth=False,
        label="the briefing plus twelve legacy items, never maintained",
    )

    def store(self, context: BuildContext) -> KnowledgeStore:
        return KnowledgeStore(
            briefing_from_atoms(
                tuple(context.roster) + LEGACY_ROSTER,
                context.config.valuation,
            ),
            context.config.index,
            start_step=context.config.horizon.warmup_steps,
        )

    def comparator(self, context: BuildContext) -> Comparator:
        return NullComparator()

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(INFINITE_WAGE))

    def paired_judging_domain(self, context: BuildContext) -> frozenset[str]:
        return judged_atom_ids(context.roster)


==> anc/release/arms/blind_belief.py <==
from __future__ import annotations

from typing import ClassVar

from errand.beliefs import BLIND_REANCHOR, ReanchorPolicy

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


class BlindBeliefArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="nu0_blind",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="confirmations and refutations re-anchor the belief identically",
    )

    def reanchor(self, context: BuildContext) -> ReanchorPolicy:
        return BLIND_REANCHOR


==> anc/release/arms/eager.py <==
from __future__ import annotations

from typing import ClassVar

from errand.config import ZERO_WAGE
from errand.index import Allocator, BeliefOrdering
from errand.wage import SpendRegulator, WageController, fixed_wage_state

from .base import ArmFamily, ArmSpec, BuildContext, equal_spend_regulator
from .priced import PricedErrandArm


class EagerRevalidationArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="nu_zero",
        family=ArmFamily.UNPRICED_SPENDER,
        spends=True,
        reads_ground_truth=False,
        label="fund the most suspect item whenever the cap allows",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return BeliefOrdering()

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(ZERO_WAGE))

    def regulator(self, context: BuildContext) -> SpendRegulator:
        return equal_spend_regulator(context)


==> anc/release/arms/fixed_probe.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar

from errand.config import ZERO_WAGE
from errand.index import Allocator, Candidate, PricingContext
from errand.wage import WageController, fixed_wage_state

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm

CADENCE_PERIOD = 100
ITEMS_PER_PERIOD = 2


@dataclass(frozen=True, slots=True)
class CadenceOrdering:
    period: int = CADENCE_PERIOD
    items_per_period: int = ITEMS_PER_PERIOD
    name: str = "fixed_cadence"

    def scan_window(self, step: int) -> bool:
        return step % self.period < self.items_per_period

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        if not self.scan_window(context.step):
            return 0.0
        return float(candidate.age + 1)


class FixedCadenceArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="fixed_probe_k2",
        family=ArmFamily.UNPRICED_SPENDER,
        spends=True,
        reads_ground_truth=False,
        label="two rechecks per period on a clock, blind to belief",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return CadenceOrdering()

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(ZERO_WAGE))


==> anc/release/arms/frozen.py <==
from __future__ import annotations

from typing import ClassVar

from errand.comparator import Comparator, NullComparator
from errand.config import INFINITE_WAGE
from errand.wage import WageController, fixed_wage_state

from .base import Arm, ArmFamily, ArmSpec, BuildContext


class FrozenBriefingArm(Arm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="nu_inf",
        family=ArmFamily.ZERO_SPEND_ANCHOR,
        spends=False,
        reads_ground_truth=False,
        label="the handed-over briefing, never maintained",
    )

    def comparator(self, context: BuildContext) -> Comparator:
        return NullComparator()

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(INFINITE_WAGE))


==> anc/release/arms/gated_comparator.py <==
from __future__ import annotations

from typing import ClassVar

from errand.comparator import Comparator, LifecycleGatedComparator
from errand.scheduler import ErrandScheduler

from .base import Arm, ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


class GatedComparatorArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="closed_comparator",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="the comparator reads only items retrieval still presents",
    )

    def comparator(self, context: BuildContext) -> Comparator:
        return LifecycleGatedComparator()

    def build(self, context: BuildContext) -> ErrandScheduler:
        return Arm.build(self, context)


==> anc/release/arms/index_ablations.py <==
from __future__ import annotations

from typing import ClassVar

from errand.config import ZERO_WAGE, BatchValueRule, SchedulerConfig
from errand.index import IndexTerms
from errand.wage import WageController, fixed_wage_state

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


class NoDeadbandArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="de_deadband",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="the full index ordering with the wage comparison removed",
    )

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(ZERO_WAGE))


class MaxCoverageArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="sum_to_max",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="co-located batches valued at their best member instead of their coverage",
    )

    def scheduler_config(self, context: BuildContext) -> SchedulerConfig:
        return context.config.with_batch_rule(BatchValueRule.MAX)


class BeliefOnlyArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="q_only",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="doubt alone prices the errand, without usage, durability, or locality",
    )

    def index_terms(self, context: BuildContext) -> IndexTerms:
        return IndexTerms.belief_only()


class AgeOnlyArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="age_only",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="time since the last receipt prices the errand",
    )

    def index_terms(self, context: BuildContext) -> IndexTerms:
        return IndexTerms.age_only()


==> anc/release/arms/literature.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar, Mapping

from errand.config import ZERO_WAGE
from errand.index import Allocator, Candidate, PricingContext
from errand.wage import WageController, fixed_wage_state
from world.atoms import Atom, AtomKind, VerbClass

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm

HALF_LIFE_PRIOR_STEPS: Mapping[str, int] = {
    "path_traverse": 400,
    "value_buy": 250,
    "value_pick_up": 600,
}


def prior_class_of(atom: Atom) -> str:
    if atom.kind is AtomKind.PATH:
        return "path_traverse"
    return "value_buy" if atom.verb_class is VerbClass.PICK_BUY and atom.verb == "buy" else "value_pick_up"


def cadence_table(roster: tuple[Atom, ...]) -> dict[str, int]:
    return {atom.atom_id: HALF_LIFE_PRIOR_STEPS[prior_class_of(atom)] for atom in roster}


@dataclass(frozen=True, slots=True)
class HalfLifeCadenceOrdering:
    cadence: Mapping[str, int]
    name: str = "literature"

    def due_by(self, candidate: Candidate) -> int:
        return self.cadence.get(candidate.item_id, max(self.cadence.values(), default=400))

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        overdue = candidate.age - self.due_by(candidate)
        if overdue < 0:
            return 0.0
        return float(overdue + 1) / float(max(candidate.cost_actions, 1))


class LiteraturePolicyArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="literature",
        family=ArmFamily.LITERATURE,
        spends=True,
        reads_ground_truth=False,
        label="refresh cadences set from published half-life priors",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return HalfLifeCadenceOrdering(cadence_table(context.roster))

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(ZERO_WAGE))


==> anc/release/arms/myopic.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar

from errand.index import Allocator, Candidate, PricingContext

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


@dataclass(frozen=True, slots=True)
class MyopicValueRate:
    name: str = "myopic"

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        return candidate.voi * float(max(candidate.receipts, 1)) / float(max(candidate.cost_actions, 1))


class MyopicAllocatorArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="myopic",
        family=ArmFamily.ALLOCATOR,
        spends=True,
        reads_ground_truth=False,
        label="value rate without the durability horizon or the free channel",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return MyopicValueRate()


==> anc/release/arms/no_regime_return.py <==
from __future__ import annotations

from typing import ClassVar

from errand.beliefs import DriftEstimator, NoRegimeReturnEstimator
from errand.store import KnowledgeStore

from .base import DEFAULT_DRIFT_PRIOR, ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


class NoRegimeReturnArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="lambda_in_0",
        family=ArmFamily.MECHANISM_ABLATION,
        spends=True,
        reads_ground_truth=False,
        label="flip-back frozen at zero in the world model while the world keeps returning",
    )

    def estimator(self, context: BuildContext, store: KnowledgeStore) -> DriftEstimator:
        return NoRegimeReturnEstimator(DEFAULT_DRIFT_PRIOR, store.group_of_atom())


==> anc/release/arms/oracle_filter.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar, Sequence

from errand.beliefs import AtomDrift, DriftEstimator, KnownRateEstimator
from errand.comparator import Comparator, NullComparator
from errand.config import INFINITE_WAGE
from errand.store import BriefingItem, KnowledgeStore, RetrievalFilter
from errand.wage import SpendRegulator, WageController, fixed_wage_state
from world.drift import DRIFT_SCHEDULE
from world.truth_log import TruthLog

from .base import Arm, ArmFamily, ArmSpec, BuildContext, equal_spend_regulator
from .priced import PricedErrandArm


@dataclass(frozen=True, slots=True)
class OracleStalenessMask:
    truth_log: TruthLog
    name: str = "oracle_staleness_mask"

    def admits(self, item: BriefingItem, step: int) -> bool:
        return all(
            self.truth_log.value_at(atom_id, step) == item.handover_value
            for atom_id in item.atom_ids
        )


class OracleDetectFilterArm(Arm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="oracle_filter",
        family=ArmFamily.PRICED_CEILING,
        spends=False,
        reads_ground_truth=True,
        label="ground-truth staleness labels mask items at retrieval, zero action cost",
    )

    def comparator(self, context: BuildContext) -> Comparator:
        return NullComparator()

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(INFINITE_WAGE))

    def retrieval_filters(self, context: BuildContext) -> Sequence[RetrievalFilter]:
        return (OracleStalenessMask(context.truth_log),)


def true_drift_by_atom(context: BuildContext) -> dict[str, AtomDrift]:
    if context.true_drift is not None:
        return dict(context.true_drift)
    return {
        atom.atom_id: AtomDrift(
            DRIFT_SCHEDULE[atom.group].flip_out,
            DRIFT_SCHEDULE[atom.group].flip_back,
        )
        for atom in context.roster
    }


class KnownRateArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="oracle_kappa",
        family=ArmFamily.PRICED_CEILING,
        spends=True,
        reads_ground_truth=True,
        label="the full scheduler handed the true flip intensities",
    )

    def estimator(self, context: BuildContext, store: KnowledgeStore) -> DriftEstimator:
        return KnownRateEstimator(true_drift_by_atom(context), store.group_of_atom())

    def regulator(self, context: BuildContext) -> SpendRegulator:
        return equal_spend_regulator(context)


==> anc/release/arms/priced.py <==
from __future__ import annotations

from typing import ClassVar

from errand.comparator import Comparator, NeverGatedComparator, assert_comparator_never_gated
from errand.scheduler import ErrandScheduler

from .base import Arm, ArmFamily, ArmSpec, BuildContext


class PricedErrandArm(Arm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="nu_hat_open",
        family=ArmFamily.FULL,
        spends=True,
        reads_ground_truth=False,
        label="priced errands, dual wage, open comparator",
    )

    def comparator(self, context: BuildContext) -> Comparator:
        return NeverGatedComparator()

    def build(self, context: BuildContext) -> ErrandScheduler:
        scheduler = super().build(context)
        assert_comparator_never_gated(scheduler.comparator)
        return scheduler


==> anc/release/arms/random_errand.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar

import numpy as np

from errand.config import ZERO_WAGE
from errand.index import Allocator, Candidate, PricingContext
from errand.wage import WageController, fixed_wage_state

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


@dataclass(slots=True)
class TriggeredUniformOrdering:
    rng: np.random.Generator
    trigger_rate: float
    name: str = "equal_budget_random"
    _last_step: int = -1
    _triggered: bool = False

    def triggered(self, step: int) -> bool:
        if step != self._last_step:
            self._last_step = step
            self._triggered = bool(self.rng.random() < self.trigger_rate)
        return self._triggered

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        if not self.triggered(context.step):
            return 0.0
        return float(self.rng.random())


class EqualBudgetRandomArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="equal_budget_random",
        family=ArmFamily.UNPRICED_SPENDER,
        spends=True,
        reads_ground_truth=False,
        label="the priced arm's realized spend trigger, uniform target among retrieved",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return TriggeredUniformOrdering(
            rng=context.rng,
            trigger_rate=context.reference_spend_rate,
        )

    def wage(self, context: BuildContext) -> WageController:
        return WageController(fixed_wage_state(ZERO_WAGE))


==> anc/release/arms/registry.py <==
from __future__ import annotations

from typing import Mapping

from .base import Arm, ArmFamily, ArmSpec
from .bigmem import BiggerStoreArm
from .blind_belief import BlindBeliefArm
from .eager import EagerRevalidationArm
from .fixed_probe import FixedCadenceArm
from .frozen import FrozenBriefingArm
from .gated_comparator import GatedComparatorArm
from .index_ablations import AgeOnlyArm, BeliefOnlyArm, MaxCoverageArm, NoDeadbandArm
from .literature import LiteraturePolicyArm
from .myopic import MyopicAllocatorArm
from .no_regime_return import NoRegimeReturnArm
from .oracle_filter import KnownRateArm, OracleDetectFilterArm
from .priced import PricedErrandArm
from .random_errand import EqualBudgetRandomArm
from .whittle import WhittleAllocatorArm

ARM_CLASSES: tuple[type[Arm], ...] = (
    PricedErrandArm,
    EagerRevalidationArm,
    FrozenBriefingArm,
    BiggerStoreArm,
    OracleDetectFilterArm,
    KnownRateArm,
    FixedCadenceArm,
    EqualBudgetRandomArm,
    LiteraturePolicyArm,
    BlindBeliefArm,
    GatedComparatorArm,
    NoRegimeReturnArm,
    NoDeadbandArm,
    MaxCoverageArm,
    BeliefOnlyArm,
    AgeOnlyArm,
    WhittleAllocatorArm,
    MyopicAllocatorArm,
)

ARMS: Mapping[str, type[Arm]] = {cls.spec.name: cls for cls in ARM_CLASSES}

HEADLINE_PAIR: tuple[str, str] = ("nu_hat_open", "nu_zero")

BASELINE_ARMS: tuple[str, ...] = (
    "nu_inf",
    "bigmem_no_maint",
    "oracle_filter",
    "fixed_probe_k2",
    "equal_budget_random",
)

ABLATION_ARMS: tuple[str, ...] = (
    "de_deadband",
    "sum_to_max",
    "q_only",
    "age_only",
    "lambda_in_0",
    "nu0_blind",
    "closed_comparator",
)

ALLOCATOR_ARMS: tuple[str, ...] = ("numeric_index", "whittle", "myopic")

NUMERIC_INDEX_ALIAS = "numeric_index"


def arm_names() -> tuple[str, ...]:
    return tuple(ARMS)


def resolve(name: str) -> type[Arm]:
    if name == NUMERIC_INDEX_ALIAS:
        return PricedErrandArm
    return ARMS[name]


def build_arm(name: str) -> Arm:
    return resolve(name)()


def spec_of(name: str) -> ArmSpec:
    return resolve(name).spec


def arms_in_family(family: ArmFamily) -> tuple[str, ...]:
    return tuple(name for name, cls in ARMS.items() if cls.spec.family is family)


def spending_arms() -> tuple[str, ...]:
    return tuple(name for name, cls in ARMS.items() if cls.spec.spends)


def ceiling_arms() -> tuple[str, ...]:
    return tuple(name for name, cls in ARMS.items() if cls.spec.reads_ground_truth)


==> anc/release/arms/whittle.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import ClassVar

from errand.beliefs import EPSILON
from errand.index import Allocator, Candidate, PricingContext
from errand.voi import value_of_information

from .base import ArmFamily, ArmSpec, BuildContext
from .priced import PricedErrandArm


def mean_regime_length(intensity: float) -> float:
    return 1.0 / max(intensity, EPSILON)


def whittle_index(
    belief: float,
    intensity: float,
    usage_rate: float,
    misuse_loss: float,
    forgone_gain: float,
    cost_actions: int,
) -> float:
    cycle = mean_regime_length(intensity)
    reward = value_of_information(belief, misuse_loss, forgone_gain) * usage_rate * cycle
    return reward / float(max(cost_actions, 1))


@dataclass(frozen=True, slots=True)
class WhittleIndex:
    name: str = "whittle"

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        return whittle_index(
            candidate.belief,
            candidate.drift_intensity,
            candidate.usage_rate,
            candidate.misuse_loss,
            candidate.forgone_gain,
            candidate.cost_actions,
        )


class WhittleAllocatorArm(PricedErrandArm):
    spec: ClassVar[ArmSpec] = ArmSpec(
        name="whittle",
        family=ArmFamily.ALLOCATOR,
        spends=True,
        reads_ground_truth=False,
        label="closed-form restless index over the regime cycle, blind to the free channel",
    )

    def allocator(self, context: BuildContext) -> Allocator:
        return WhittleIndex()


==> anc/release/audit/__init__.py <==
from .dual_domain import DualDomainMismatch, DualDomainReport, audit_deliverable, assert_dual_emission
from .flip_intercept import InterceptionLedger, build_ledger, effective_rate
from .stratified import AuditReport, FindingFamily, Stratum, stratified_audit
from .whitelist import ORDER_FIELD_WHITELIST, TruthLeak, assert_no_truth_leak, whitelist_report

__all__ = [
    "AuditReport",
    "DualDomainMismatch",
    "DualDomainReport",
    "FindingFamily",
    "InterceptionLedger",
    "ORDER_FIELD_WHITELIST",
    "Stratum",
    "TruthLeak",
    "assert_dual_emission",
    "assert_no_truth_leak",
    "audit_deliverable",
    "build_ledger",
    "effective_rate",
    "stratified_audit",
    "whitelist_report",
]


==> anc/release/audit/dual_domain.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Mapping, Sequence

JUDGED_COLUMN = "cond_dom"
FULL_COLUMN = "cond_all"
LITERAL_COLUMN = "cond_lit"
ITT_COLUMN = "itt"

REQUIRED_COLUMNS: tuple[str, ...] = (JUDGED_COLUMN, FULL_COLUMN, ITT_COLUMN)


class DualDomainMismatch(RuntimeError):
    pass


@dataclass(frozen=True, slots=True)
class DomainCheck:
    run_id: str
    judged: float
    full: float

    @property
    def gap_points(self) -> float:
        return 100.0 * (self.judged - self.full)

    @property
    def identical(self) -> bool:
        return self.judged == self.full


@dataclass(frozen=True, slots=True)
class DualDomainReport:
    checks: tuple[DomainCheck, ...]

    @property
    def all_identical(self) -> bool:
        return bool(self.checks) and all(check.identical for check in self.checks)

    @property
    def max_gap_points(self) -> float:
        return max((abs(check.gap_points) for check in self.checks), default=0.0)

    def render(self) -> str:
        return f"{len(self.checks)} rows, max judged-full gap {self.max_gap_points:.2f}pp"


def assert_dual_emission(row: Mapping[str, object]) -> None:
    missing = [column for column in REQUIRED_COLUMNS if row.get(column) in (None, "")]
    if missing:
        raise DualDomainMismatch(f"missing dual-domain columns: {', '.join(missing)}")


def collect(rows: Iterable[Mapping[str, object]]) -> DualDomainReport:
    checks: list[DomainCheck] = []
    for row in rows:
        assert_dual_emission(row)
        checks.append(
            DomainCheck(
                run_id=str(row.get("run_id", "")),
                judged=float(row[JUDGED_COLUMN]),
                full=float(row[FULL_COLUMN]),
            )
        )
    return DualDomainReport(tuple(checks))


def assert_domains_distinguishable(report: DualDomainReport) -> None:
    if report.all_identical:
        raise DualDomainMismatch(
            "judged and full domains coincide on every row: the domain switch is not live"
        )


def audit_deliverable(rows: Sequence[Mapping[str, object]]) -> DualDomainReport:
    report = collect(rows)
    assert_domains_distinguishable(report)
    return report


def sign_guard(delta_judged: float, delta_itt: float) -> bool:
    return delta_judged == 0.0 or delta_itt == 0.0 or (delta_judged > 0.0) == (delta_itt > 0.0)


==> anc/release/audit/flip_intercept.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Mapping, Protocol, Sequence


class FlipEventLike(Protocol):
    step: int
    atom_id: str
    applied: bool
    blocked: bool
    reason: str


@dataclass(frozen=True, slots=True)
class EdgeLedgerRow:
    edge: str
    atom: str
    n_nominal: int
    n_blocked: int

    @property
    def n_effective(self) -> int:
        return self.n_nominal - self.n_blocked

    @property
    def block_rate(self) -> float:
        return self.n_blocked / self.n_nominal if self.n_nominal else 0.0

    def effective_rate(self, nominal_rate: float) -> float:
        return nominal_rate * (1.0 - self.block_rate)


@dataclass(frozen=True, slots=True)
class InterceptionLedger:
    rows: tuple[EdgeLedgerRow, ...]

    @property
    def n_nominal(self) -> int:
        return sum(row.n_nominal for row in self.rows)

    @property
    def n_blocked(self) -> int:
        return sum(row.n_blocked for row in self.rows)

    @property
    def interception_rate(self) -> float:
        return self.n_blocked / self.n_nominal if self.n_nominal else 0.0

    def worst_edge(self) -> EdgeLedgerRow | None:
        blocked = [row for row in self.rows if row.n_blocked]
        return max(blocked, key=lambda row: row.block_rate) if blocked else None


def build_ledger(
    events: Sequence[FlipEventLike],
    edge_of_atom: Mapping[str, str],
) -> InterceptionLedger:
    atoms = sorted({event.atom_id for event in events})
    rows = []
    for atom_id in atoms:
        selected = [event for event in events if event.atom_id == atom_id]
        rows.append(
            EdgeLedgerRow(
                edge=edge_of_atom.get(atom_id, ""),
                atom=atom_id,
                n_nominal=len(selected),
                n_blocked=sum(1 for event in selected if event.blocked),
            )
        )
    return InterceptionLedger(tuple(rows))


def effective_rate(nominal: float, interception: float) -> float:
    return nominal * (1.0 - interception)


def per_hundred(count: int, steps: int) -> float:
    return 100.0 * count / max(steps, 1)


def ledger_rows(ledger: InterceptionLedger, nominal_rate: float) -> tuple[tuple[object, ...], ...]:
    return tuple(
        (
            row.edge,
            row.atom,
            row.n_nominal,
            row.n_blocked,
            row.block_rate,
            row.effective_rate(nominal_rate),
        )
        for row in ledger.rows
    )


==> anc/release/audit/stratified.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Iterable, Mapping, Protocol, Sequence

OFF_PATH_GROUPS: frozenset[str] = frozenset({"C", "D", "F"})


class Stratum(StrEnum):
    ON_PATH = "on_path"
    OFF_PATH = "off_path"


class FindingFamily(StrEnum):
    DOUBLE_BILLING = "double_billing"
    LOCKED_EDGE_PASSABLE = "locked_edge_passable"
    ENCOUNTER_PREDICATE_DRIFT = "encounter_predicate_drift"


class EncounterLike(Protocol):
    step: int
    atom: str
    site: str
    verb: str
    is_knowledge_step: bool
    used_belief: str
    truth_at_step: str
    outcome: str


class ChargeLike(Protocol):
    step: int
    funded_items: tuple[str, ...]
    cost_this_step: float


@dataclass(frozen=True, slots=True)
class Finding:
    family: FindingFamily
    stratum: Stratum
    subject: str
    detail: str


@dataclass(frozen=True, slots=True)
class AuditReport:
    findings: tuple[Finding, ...]
    stratum_sizes: Mapping[Stratum, int]

    @property
    def clean(self) -> bool:
        return not self.findings

    def by_family(self) -> dict[FindingFamily, int]:
        counts = {family: 0 for family in FindingFamily}
        for finding in self.findings:
            counts[finding.family] += 1
        return counts

    def by_stratum(self) -> dict[Stratum, int]:
        counts = {stratum: 0 for stratum in Stratum}
        for finding in self.findings:
            counts[finding.stratum] += 1
        return counts

    def render(self) -> str:
        counts = self.by_family()
        summary = " / ".join(f"{family}={counts[family]}" for family in FindingFamily)
        return f"{summary} :: {len(self.findings)} findings"


def stratum_of(group: str) -> Stratum:
    return Stratum.OFF_PATH if group in OFF_PATH_GROUPS else Stratum.ON_PATH


def double_billing(
    charges: Sequence[ChargeLike],
    group_of_item: Mapping[str, str],
) -> tuple[Finding, ...]:
    seen: dict[tuple[int, str], int] = {}
    findings: list[Finding] = []
    for charge in charges:
        for item_id in charge.funded_items:
            key = (charge.step, item_id)
            seen[key] = seen.get(key, 0) + 1
            if seen[key] > 1:
                findings.append(
                    Finding(
                        FindingFamily.DOUBLE_BILLING,
                        stratum_of(group_of_item.get(item_id, "")),
                        item_id,
                        f"charged {seen[key]} times at step {charge.step}",
                    )
                )
    return tuple(findings)


def locked_edge_passable(
    encounters: Sequence[EncounterLike],
    closed_at: Mapping[tuple[str, int], bool],
    group_of_atom: Mapping[str, str],
) -> tuple[Finding, ...]:
    findings: list[Finding] = []
    for row in encounters:
        if row.verb != "enter":
            continue
        if closed_at.get((row.atom, row.step), False) and row.outcome.endswith("success"):
            findings.append(
                Finding(
                    FindingFamily.LOCKED_EDGE_PASSABLE,
                    stratum_of(group_of_atom.get(row.atom, "")),
                    row.atom,
                    f"closed edge scored traversable at step {row.step}",
                )
            )
    return tuple(findings)


def encounter_predicate_drift(
    encounters: Sequence[EncounterLike],
    group_of_atom: Mapping[str, str],
) -> tuple[Finding, ...]:
    findings: list[Finding] = []
    for row in encounters:
        knowledge_without_value = row.is_knowledge_step and not row.used_belief
        value_without_knowledge = (not row.is_knowledge_step) and bool(row.used_belief)
        if knowledge_without_value or value_without_knowledge:
            findings.append(
                Finding(
                    FindingFamily.ENCOUNTER_PREDICATE_DRIFT,
                    stratum_of(group_of_atom.get(row.atom, "")),
                    row.atom,
                    f"denominator predicate disagrees with the served value at step {row.step}",
                )
            )
    return tuple(findings)


def stratum_sizes(
    encounters: Iterable[EncounterLike],
    group_of_atom: Mapping[str, str],
) -> dict[Stratum, int]:
    sizes = {stratum: 0 for stratum in Stratum}
    for row in encounters:
        sizes[stratum_of(group_of_atom.get(row.atom, ""))] += 1
    return sizes


def stratified_audit(
    encounters: Sequence[EncounterLike],
    charges: Sequence[ChargeLike],
    group_of_atom: Mapping[str, str],
    group_of_item: Mapping[str, str],
    closed_at: Mapping[tuple[str, int], bool],
) -> AuditReport:
    findings = (
        double_billing(charges, group_of_item)
        + locked_edge_passable(encounters, closed_at, group_of_atom)
        + encounter_predicate_drift(encounters, group_of_atom)
    )
    return AuditReport(findings, stratum_sizes(encounters, group_of_atom))


==> anc/release/audit/whitelist.py <==
from __future__ import annotations

import re
from dataclasses import dataclass
from typing import Iterable, Mapping, Protocol

ORDER_FIELD_WHITELIST: frozenset[str] = frozenset(
    {"order_type", "target_site", "target_object", "drop_point", "npc"}
)

BANNED_TOKENS: tuple[str, ...] = (
    "stale",
    "fresh",
    "flip",
    "truth",
    "belief",
    "confidence",
    "schedule",
    "half-life",
    "halflife",
    "expire",
    "outdated",
    "up-to-date",
    "version",
    "revalidat",
    "maintain",
    "maintenance",
    "recheck",
    "errand",
    "kappa",
    "lambda",
    "drift",
    "prior",
    "cadence",
    "wage",
    "deadband",
)

ALLOWED_VALUE = re.compile(r"^[a-z0-9_ ]*$")


class OrderLike(Protocol):
    def fields(self) -> Mapping[str, str]: ...

    def text(self) -> str: ...


class TruthLeak(RuntimeError):
    pass


@dataclass(frozen=True, slots=True)
class LeakFinding:
    where: str
    offending: str
    detail: str


def scan_text(text: str) -> tuple[str, ...]:
    lowered = text.lower()
    return tuple(token for token in BANNED_TOKENS if token in lowered)


def scan_fields(fields: Mapping[str, str]) -> tuple[LeakFinding, ...]:
    findings: list[LeakFinding] = []
    for name, value in fields.items():
        if name not in ORDER_FIELD_WHITELIST:
            findings.append(LeakFinding(name, name, "field outside the pinned whitelist"))
            continue
        if not ALLOWED_VALUE.match(value):
            findings.append(LeakFinding(name, value, "value outside the pinned character set"))
        for token in scan_text(value):
            findings.append(LeakFinding(name, token, "banned token in field value"))
    return tuple(findings)


def scan_order(order: OrderLike) -> tuple[LeakFinding, ...]:
    findings = list(scan_fields(order.fields()))
    findings.extend(
        LeakFinding("text", token, "banned token in rendered order text")
        for token in scan_text(order.text())
    )
    return tuple(findings)


def scan_orders(orders: Iterable[OrderLike]) -> tuple[LeakFinding, ...]:
    return tuple(finding for order in orders for finding in scan_order(order))


def assert_no_truth_leak(orders: Iterable[OrderLike]) -> None:
    findings = scan_orders(orders)
    if findings:
        raise TruthLeak("; ".join(f"{f.where}:{f.offending}:{f.detail}" for f in findings[:8]))


def whitelist_report(orders: Iterable[OrderLike]) -> tuple[int, tuple[LeakFinding, ...]]:
    materialised = tuple(orders)
    return (len(materialised), scan_orders(materialised))


==> anc/release/errand/__init__.py <==
from .beliefs import BeliefModel, Evidence, EvidenceKind, EvidenceSource, durability_horizon, relax
from .comparator import (
    LifecycleGatedComparator,
    NeverGatedComparator,
    NullComparator,
    assert_comparator_never_gated,
)
from .config import RELEASE_PINNED, BatchValueRule, SchedulerConfig
from .gate import GateOutcome, NoSpendReason, deadband_gate
from .grades import Grade, GradedCheck, cheapest_sufficient
from .index import Candidate, IndexTerms, NumericIndex, build_candidates
from .lifecycle import LifecycleState, LifecycleTransition
from .scheduler import ErrandScheduler, StepInput, StepRecord
from .store import BriefingItem, KnowledgeStore, briefing_from_atoms
from .voi import deadband_widths, value_of_information
from .wage import BudgetMeter, SpendRegulator, WageController

__all__ = [
    "BeliefModel",
    "BatchValueRule",
    "BriefingItem",
    "BudgetMeter",
    "Candidate",
    "ErrandScheduler",
    "Evidence",
    "EvidenceKind",
    "EvidenceSource",
    "GateOutcome",
    "Grade",
    "GradedCheck",
    "IndexTerms",
    "KnowledgeStore",
    "LifecycleGatedComparator",
    "LifecycleState",
    "LifecycleTransition",
    "NeverGatedComparator",
    "NoSpendReason",
    "NullComparator",
    "NumericIndex",
    "RELEASE_PINNED",
    "SchedulerConfig",
    "SpendRegulator",
    "StepInput",
    "StepRecord",
    "WageController",
    "assert_comparator_never_gated",
    "briefing_from_atoms",
    "build_candidates",
    "cheapest_sufficient",
    "deadband_gate",
    "deadband_widths",
    "durability_horizon",
    "relax",
    "value_of_information",
]


==> anc/release/errand/beliefs.py <==
from __future__ import annotations

import math
from dataclasses import dataclass
from enum import StrEnum
from typing import Iterable, Mapping, MutableMapping

EPSILON = 1e-12


class EvidenceKind(StrEnum):
    CONFIRMATION = "confirmation"
    REFUTATION = "refutation"


class EvidenceSource(StrEnum):
    FREE = "free"
    PURCHASED = "purchased"


@dataclass(frozen=True, slots=True)
class Evidence:
    step: int
    atom_id: str
    kind: EvidenceKind
    source: EvidenceSource
    observed_value: str
    cost_actions: int

    @property
    def is_free(self) -> bool:
        return self.source is EvidenceSource.FREE


@dataclass(frozen=True, slots=True)
class AtomDrift:
    flip_out: float
    flip_back: float

    @property
    def total_intensity(self) -> float:
        return max(self.flip_out + self.flip_back, EPSILON)

    @property
    def stationary_suspicion(self) -> float:
        return self.flip_out / self.total_intensity


@dataclass(frozen=True, slots=True)
class ReanchorPolicy:
    confirmation_belief: float
    refutation_belief: float

    @property
    def discriminates(self) -> bool:
        return self.confirmation_belief != self.refutation_belief

    def target(self, kind: EvidenceKind) -> float:
        return (
            self.confirmation_belief
            if kind is EvidenceKind.CONFIRMATION
            else self.refutation_belief
        )


CALIBRATED_REANCHOR = ReanchorPolicy(confirmation_belief=0.01, refutation_belief=0.02)
BLIND_REANCHOR = ReanchorPolicy(confirmation_belief=0.015, refutation_belief=0.015)


@dataclass(slots=True)
class AtomBelief:
    belief: float
    receipts: int = 0
    last_receipt_step: int = 0
    last_relaxed_step: int = 0
    last_kind: EvidenceKind | None = None

    def age(self, step: int) -> int:
        return step - self.last_receipt_step


def relax(belief: float, stationary: float, total_intensity: float, elapsed: int) -> float:
    if elapsed <= 0:
        return belief
    return stationary + (belief - stationary) * math.exp(-total_intensity * elapsed)


def compose_item_belief(atom_beliefs: Iterable[float]) -> float:
    survival = 1.0
    for belief in atom_beliefs:
        survival *= 1.0 - belief
    return 1.0 - survival


def durability_horizon(
    belief: float,
    stationary: float,
    threshold: float,
    total_intensity: float,
) -> float:
    lower, upper = (belief, stationary) if belief <= stationary else (stationary, belief)
    if not lower <= threshold <= upper:
        return math.inf
    gap_now = abs(stationary - belief)
    gap_threshold = abs(stationary - threshold)
    if gap_threshold <= EPSILON or gap_now <= EPSILON:
        return math.inf
    return math.log(gap_now / gap_threshold) / max(total_intensity, EPSILON)


@dataclass(slots=True)
class DriftAccumulator:
    time_at_recorded: float
    time_at_flipped: float
    flips_out: float
    flips_back: float

    def estimate(self) -> AtomDrift:
        return AtomDrift(
            flip_out=self.flips_out / max(self.time_at_recorded, 1.0),
            flip_back=self.flips_back / max(self.time_at_flipped, 1.0),
        )


class DriftEstimator:
    def __init__(
        self,
        prior: AtomDrift,
        group_of: Mapping[str, str],
        prior_weight: float = 200.0,
    ) -> None:
        self._group_of = dict(group_of)
        self._prior = prior
        self._accumulators: MutableMapping[str, DriftAccumulator] = {
            group: DriftAccumulator(
                time_at_recorded=prior_weight,
                time_at_flipped=prior_weight,
                flips_out=prior.flip_out * prior_weight,
                flips_back=prior.flip_back * prior_weight,
            )
            for group in set(group_of.values())
        }
        self._last_seen: MutableMapping[str, tuple[int, bool]] = {}

    def observe(self, atom_id: str, step: int, matches_record: bool) -> None:
        group = self._group_of.get(atom_id)
        if group is None:
            return
        previous = self._last_seen.get(atom_id)
        self._last_seen[atom_id] = (step, matches_record)
        if previous is None:
            return
        last_step, was_matching = previous
        elapsed = max(step - last_step, 0)
        accumulator = self._accumulators[group]
        if was_matching:
            accumulator.time_at_recorded += elapsed
        else:
            accumulator.time_at_flipped += elapsed
        if was_matching and not matches_record:
            accumulator.flips_out += 1.0
        if not was_matching and matches_record:
            accumulator.flips_back += 1.0

    def drift_for(self, atom_id: str) -> AtomDrift:
        group = self._group_of.get(atom_id)
        if group is None:
            return self._prior
        return self._accumulators[group].estimate()

    def group_estimates(self) -> dict[str, AtomDrift]:
        return {group: accumulator.estimate() for group, accumulator in self._accumulators.items()}


class KnownRateEstimator(DriftEstimator):
    def __init__(self, true_drift: Mapping[str, AtomDrift], group_of: Mapping[str, str]) -> None:
        super().__init__(AtomDrift(0.004, 0.006), group_of)
        self._true_drift = dict(true_drift)

    def drift_for(self, atom_id: str) -> AtomDrift:
        return self._true_drift.get(atom_id, super().drift_for(atom_id))


class NoRegimeReturnEstimator(DriftEstimator):
    def drift_for(self, atom_id: str) -> AtomDrift:
        estimated = super().drift_for(atom_id)
        return AtomDrift(flip_out=estimated.flip_out, flip_back=0.0)


class BeliefModel:
    def __init__(
        self,
        estimator: DriftEstimator,
        reanchor: ReanchorPolicy,
        atom_ids: Iterable[str],
        initial_belief: float,
    ) -> None:
        self._estimator = estimator
        self._reanchor = reanchor
        self._beliefs: dict[str, AtomBelief] = {
            atom_id: AtomBelief(belief=initial_belief) for atom_id in atom_ids
        }

    @property
    def estimator(self) -> DriftEstimator:
        return self._estimator

    @property
    def reanchor(self) -> ReanchorPolicy:
        return self._reanchor

    def belief(self, atom_id: str) -> AtomBelief:
        return self._beliefs[atom_id]

    def drift(self, atom_id: str) -> AtomDrift:
        return self._estimator.drift_for(atom_id)

    def relax_atoms(self, atom_ids: Iterable[str], step: int) -> None:
        for atom_id in atom_ids:
            state = self._beliefs.get(atom_id)
            if state is None:
                continue
            drift = self._estimator.drift_for(atom_id)
            state.belief = relax(
                state.belief,
                drift.stationary_suspicion,
                drift.total_intensity,
                step - state.last_relaxed_step,
            )
            state.last_relaxed_step = step

    def relax_all(self, step: int) -> None:
        self.relax_atoms(tuple(self._beliefs), step)

    def apply(self, evidence: Evidence) -> None:
        state = self._beliefs[evidence.atom_id]
        state.belief = self._reanchor.target(evidence.kind)
        state.last_receipt_step = evidence.step
        state.last_relaxed_step = evidence.step
        state.last_kind = evidence.kind
        if evidence.kind is EvidenceKind.CONFIRMATION:
            state.receipts += 1
        self._estimator.observe(
            evidence.atom_id,
            evidence.step,
            evidence.kind is EvidenceKind.CONFIRMATION,
        )

    def item_belief(self, atom_ids: Iterable[str]) -> float:
        return compose_item_belief(self._beliefs[atom_id].belief for atom_id in atom_ids)

    def item_receipts(self, atom_ids: Iterable[str]) -> int:
        return min((self._beliefs[atom_id].receipts for atom_id in atom_ids), default=0)

    def item_age(self, atom_ids: Iterable[str], step: int) -> int:
        return max((self._beliefs[atom_id].age(step) for atom_id in atom_ids), default=0)

    def item_horizon(self, atom_ids: Iterable[str], threshold: float) -> float:
        horizons = []
        for atom_id in atom_ids:
            drift = self._estimator.drift_for(atom_id)
            horizons.append(
                durability_horizon(
                    self._beliefs[atom_id].belief,
                    drift.stationary_suspicion,
                    threshold,
                    drift.total_intensity,
                )
            )
        return min(horizons, default=math.inf)

    def restart_near_certainty(self, atom_id: str, step: int, belief: float) -> None:
        state = self._beliefs[atom_id]
        state.belief = belief
        state.last_receipt_step = step
        state.last_relaxed_step = step

    def snapshot(self) -> dict[str, AtomBelief]:
        return dict(self._beliefs)


==> anc/release/errand/comparator.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Protocol, runtime_checkable

from .beliefs import Evidence, EvidenceKind, EvidenceSource
from .lifecycle import LifecycleState, comparator_visible, retrieval_visible
from .store import KnowledgeStore

COMPARATOR_CONTRACT = "abeyance closes use, never eyes"


class ObservationLike(Protocol):
    step: int
    atom_id: str
    observed_value: str
    cost_actions: int


@runtime_checkable
class Comparator(Protocol):
    name: str
    gates_reads: bool

    def read(
        self,
        observations: Iterable[ObservationLike],
        store: KnowledgeStore,
        source: EvidenceSource,
    ) -> tuple[Evidence, ...]: ...


class ComparatorGatedError(RuntimeError):
    pass


def evidence_from(
    observation: ObservationLike,
    recorded_value: str,
    source: EvidenceSource,
) -> Evidence:
    kind = (
        EvidenceKind.CONFIRMATION
        if observation.observed_value == recorded_value
        else EvidenceKind.REFUTATION
    )
    return Evidence(
        step=observation.step,
        atom_id=observation.atom_id,
        kind=kind,
        source=source,
        observed_value=observation.observed_value,
        cost_actions=observation.cost_actions,
    )


@dataclass(frozen=True, slots=True)
class NeverGatedComparator:
    name: str = "never_gated"
    gates_reads: bool = False

    def read(
        self,
        observations: Iterable[ObservationLike],
        store: KnowledgeStore,
        source: EvidenceSource,
    ) -> tuple[Evidence, ...]:
        collected: list[Evidence] = []
        for observation in observations:
            item = store.item_for_atom(observation.atom_id)
            if item is None:
                continue
            state = store.state(item.item_id).state
            if not comparator_visible(state):
                continue
            collected.append(
                evidence_from(observation, store.recorded_value(observation.atom_id), source)
            )
        return tuple(collected)


@dataclass(frozen=True, slots=True)
class LifecycleGatedComparator:
    name: str = "lifecycle_gated"
    gates_reads: bool = True

    def read(
        self,
        observations: Iterable[ObservationLike],
        store: KnowledgeStore,
        source: EvidenceSource,
    ) -> tuple[Evidence, ...]:
        collected: list[Evidence] = []
        for observation in observations:
            item = store.item_for_atom(observation.atom_id)
            if item is None:
                continue
            if not retrieval_visible(store.state(item.item_id).state):
                continue
            collected.append(
                evidence_from(observation, store.recorded_value(observation.atom_id), source)
            )
        return tuple(collected)


@dataclass(frozen=True, slots=True)
class NullComparator:
    name: str = "null"
    gates_reads: bool = True

    def read(
        self,
        observations: Iterable[ObservationLike],
        store: KnowledgeStore,
        source: EvidenceSource,
    ) -> tuple[Evidence, ...]:
        return ()


def assert_comparator_never_gated(comparator: Comparator) -> None:
    if comparator.gates_reads:
        raise ComparatorGatedError(f"{comparator.name}: {COMPARATOR_CONTRACT}")


def abeyant_reads(evidence: Iterable[Evidence], store: KnowledgeStore) -> tuple[Evidence, ...]:
    return tuple(
        item
        for item in evidence
        if (found := store.item_for_atom(item.atom_id)) is not None
        and store.state(found.item_id).state is LifecycleState.ABEYANT
    )


==> anc/release/errand/config.py <==
from __future__ import annotations

from dataclasses import dataclass, replace
from enum import StrEnum


class BatchValueRule(StrEnum):
    SUM = "sum"
    MAX = "max"


class Backbone(StrEnum):
    EIGHT_B = "8B"
    FOUR_B = "4B"


@dataclass(frozen=True, slots=True)
class HorizonConfig:
    total_steps: int = 2000
    warmup_steps: int = 300
    prefix_readout_steps: int = 500

    @property
    def window(self) -> tuple[int, int]:
        return (self.warmup_steps, self.total_steps)

    @property
    def scored_steps(self) -> int:
        return self.total_steps - self.warmup_steps

    def in_window(self, step: int) -> bool:
        return self.warmup_steps < step <= self.total_steps

    def in_prefix(self, step: int) -> bool:
        return self.warmup_steps < step <= self.prefix_readout_steps


@dataclass(frozen=True, slots=True)
class BudgetConfig:
    cap_per_hundred: float = 12.0
    trailing_window: int = 100

    @property
    def uncapped(self) -> bool:
        return self.cap_per_hundred == float("inf")


@dataclass(frozen=True, slots=True)
class WageConfig:
    initial: float = 0.028
    intrinsic_floor: float = 0.026
    update_rate: float = 0.05
    ceiling: float = 4.0


@dataclass(frozen=True, slots=True)
class IndexConfig:
    retrieval_width: int = 8
    locality_decay: float = 0.35
    usage_halflife: float = 200.0
    usage_prior: float = 0.004
    batch_rule: BatchValueRule = BatchValueRule.SUM
    batch_span: int = 3


@dataclass(frozen=True, slots=True)
class LifecycleConfig:
    disposition_threshold: float = 0.30
    restart_belief: float = 0.02
    revisit_gap: int = 25
    deferral_horizon: int = 150


@dataclass(frozen=True, slots=True)
class ValuationConfig:
    misuse_loss: float = 1.0
    forgone_gain: float = 0.5
    initial_belief: float = 0.02
    traversal_arrival_floor: float = 0.5
    proxy_sites: frozenset[str] = frozenset(
        {
            "area_bastion_courtyard",
            "area_bastion_barracks",
            "area_vale_trailhead",
            "area_gulch_entrance",
        }
    )


@dataclass(frozen=True, slots=True)
class SchedulerConfig:
    horizon: HorizonConfig = HorizonConfig()
    budget: BudgetConfig = BudgetConfig()
    wage: WageConfig = WageConfig()
    index: IndexConfig = IndexConfig()
    lifecycle: LifecycleConfig = LifecycleConfig()
    valuation: ValuationConfig = ValuationConfig()

    def with_cap(self, cap_per_hundred: float) -> "SchedulerConfig":
        return replace(self, budget=replace(self.budget, cap_per_hundred=cap_per_hundred))

    def with_batch_rule(self, rule: BatchValueRule) -> "SchedulerConfig":
        return replace(self, index=replace(self.index, batch_rule=rule))

    def with_wage(self, initial: float, floor: float) -> "SchedulerConfig":
        return replace(self, wage=replace(self.wage, initial=initial, intrinsic_floor=floor))


RELEASE_PINNED = SchedulerConfig()

BUDGET_CAP_AXIS: tuple[float, ...] = (6.0, 12.0, 24.0)
DENSE_CAP_AXIS: tuple[float, ...] = (2.0, 3.0)
UNCAPPED = float("inf")

ZERO_WAGE = 0.0
INFINITE_WAGE = float("inf")


@dataclass(frozen=True, slots=True)
class ServingConfig:
    backbone: Backbone = Backbone.EIGHT_B
    served_model_name: str = "Qwen3-8B"
    engine: str = "vllm"
    engine_version: str = "0.8.5"
    hosts: tuple[int, ...] = (38326, 38486)


SERVING_8B = ServingConfig()
SERVING_4B = ServingConfig(
    backbone=Backbone.FOUR_B,
    served_model_name="Qwen3-4B",
)


def serving_for(backbone: Backbone) -> ServingConfig:
    return SERVING_8B if backbone is Backbone.EIGHT_B else SERVING_4B


==> anc/release/errand/gate.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Sequence

from .config import BatchValueRule
from .index import Allocator, Candidate, CandidateSet, PricingContext, batch_value, rank
from .wage import BudgetMeter


class NoSpendReason(StrEnum):
    NO_CANDIDATE = "no_candidate"
    IDX_LE_0 = "idx_le_0"
    GATE_BELOW_NU = "gate_below_nu"
    BUDGET_CAP = "budget_cap"
    INFLIGHT = "inflight"


ACTIVE_CLAUSES: frozenset[NoSpendReason] = frozenset(
    {NoSpendReason.IDX_LE_0, NoSpendReason.GATE_BELOW_NU}
)

PASSIVE_CLAUSES: frozenset[NoSpendReason] = frozenset(
    {NoSpendReason.NO_CANDIDATE, NoSpendReason.BUDGET_CAP, NoSpendReason.INFLIGHT}
)

LEDGER_CLAUSE_ORDER: tuple[NoSpendReason, ...] = (
    NoSpendReason.NO_CANDIDATE,
    NoSpendReason.IDX_LE_0,
    NoSpendReason.GATE_BELOW_NU,
    NoSpendReason.BUDGET_CAP,
    NoSpendReason.INFLIGHT,
)


@dataclass(frozen=True, slots=True)
class GateOutcome:
    funded: tuple[Candidate, ...]
    reason: NoSpendReason | None
    cost_actions: float
    batch_value: float

    @property
    def funds_anything(self) -> bool:
        return bool(self.funded)

    @property
    def is_active_restraint(self) -> bool:
        return self.reason in ACTIVE_CLAUSES


def marginal_clears(
    candidate: Candidate,
    allocator: Allocator,
    context: PricingContext,
) -> bool:
    return allocator.score(candidate, context) >= context.wage


def co_located_batch(
    leader: Candidate,
    ordered: Sequence[Candidate],
    allocator: Allocator,
    context: PricingContext,
    meter: BudgetMeter,
) -> tuple[Candidate, ...]:
    batch = [leader]
    committed = float(leader.cost_actions)
    for candidate in ordered:
        if candidate.item_id == leader.item_id or candidate.site != leader.site:
            continue
        if not marginal_clears(candidate, allocator, context):
            continue
        if not meter.admits(context.step, committed + float(candidate.cost_actions)):
            break
        batch.append(candidate)
        committed += float(candidate.cost_actions)
    return tuple(batch)


def deadband_gate(
    candidates: CandidateSet,
    allocator: Allocator,
    context: PricingContext,
    meter: BudgetMeter,
    inflight: Sequence[str],
    batch_rule: BatchValueRule = BatchValueRule.SUM,
) -> GateOutcome:
    if candidates.is_empty:
        reason = NoSpendReason.INFLIGHT if inflight else NoSpendReason.NO_CANDIDATE
        return GateOutcome((), reason, 0.0, 0.0)
    ordered = rank(candidates.priced, allocator, context)
    leader = ordered[0]
    if allocator.score(leader, context) <= 0.0:
        return GateOutcome((), NoSpendReason.IDX_LE_0, 0.0, 0.0)
    if not marginal_clears(leader, allocator, context):
        return GateOutcome((), NoSpendReason.GATE_BELOW_NU, 0.0, 0.0)
    if not meter.admits(context.step, float(leader.cost_actions)):
        meter.note_cap_hit(context.step)
        return GateOutcome((), NoSpendReason.BUDGET_CAP, 0.0, 0.0)
    batch = co_located_batch(leader, ordered, allocator, context, meter)
    return GateOutcome(
        funded=batch,
        reason=None,
        cost_actions=float(sum(candidate.cost_actions for candidate in batch)),
        batch_value=batch_value([candidate.value for candidate in batch], batch_rule),
    )


def clause_histogram(reasons: Sequence[NoSpendReason | None]) -> dict[NoSpendReason, int]:
    histogram = {clause: 0 for clause in LEDGER_CLAUSE_ORDER}
    for reason in reasons:
        if reason is not None:
            histogram[reason] += 1
    return histogram


def active_share(histogram: dict[NoSpendReason, int]) -> float:
    total = sum(histogram.values())
    if total == 0:
        return 0.0
    return sum(histogram[clause] for clause in ACTIVE_CLAUSES) / total


==> anc/release/errand/grades.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Mapping, Sequence


class Grade(StrEnum):
    EN_ROUTE_DEFERRAL = "en_route_deferral"
    PROXY = "proxy"
    DIRECT_RETEST = "direct_retest"


GRADE_RESOLUTION: Mapping[Grade, float] = {
    Grade.EN_ROUTE_DEFERRAL: 1.0,
    Grade.PROXY: 0.6,
    Grade.DIRECT_RETEST: 1.0,
}

GRADE_ORDER: tuple[Grade, ...] = (
    Grade.EN_ROUTE_DEFERRAL,
    Grade.PROXY,
    Grade.DIRECT_RETEST,
)


@dataclass(frozen=True, slots=True)
class GradedCheck:
    grade: Grade
    cost_actions: int
    resolved_fraction: float
    arrival_probability: float

    @property
    def expected_resolution(self) -> float:
        return self.resolved_fraction * self.arrival_probability

    @property
    def is_free(self) -> bool:
        return self.cost_actions == 0


@dataclass(frozen=True, slots=True)
class DeferralStamp:
    item_id: str
    stamped_at: int
    resolve_by: int
    revisit_after: int

    def is_due(self, step: int) -> bool:
        return step >= self.resolve_by

    def is_muted(self, step: int) -> bool:
        return step < self.revisit_after


def direct_retest_cost(distance: int) -> int:
    return distance + 1


def proxy_cost(distance: int) -> int:
    return max(1, distance)


def deferral_cost() -> int:
    return 0


def graded_checks(
    distance: int,
    proxy_available: bool,
    arrival_probability: float,
) -> tuple[GradedCheck, ...]:
    checks = [
        GradedCheck(
            Grade.EN_ROUTE_DEFERRAL,
            deferral_cost(),
            GRADE_RESOLUTION[Grade.EN_ROUTE_DEFERRAL],
            arrival_probability,
        )
    ]
    if proxy_available:
        checks.append(
            GradedCheck(
                Grade.PROXY,
                proxy_cost(distance),
                GRADE_RESOLUTION[Grade.PROXY],
                1.0,
            )
        )
    checks.append(
        GradedCheck(
            Grade.DIRECT_RETEST,
            direct_retest_cost(distance),
            GRADE_RESOLUTION[Grade.DIRECT_RETEST],
            1.0,
        )
    )
    return tuple(checks)


def residual_doubt(belief: float, check: GradedCheck) -> float:
    return belief * (1.0 - check.expected_resolution)


def settles(belief: float, check: GradedCheck, fresh_end_width: float) -> bool:
    return residual_doubt(belief, check) <= fresh_end_width


def cheapest_sufficient(
    checks: Sequence[GradedCheck],
    belief: float,
    fresh_end_width: float,
) -> GradedCheck:
    ordered = sorted(checks, key=lambda check: (check.cost_actions, -check.expected_resolution))
    for check in ordered:
        if settles(belief, check, fresh_end_width):
            return check
    return max(checks, key=lambda check: check.expected_resolution)


def payable_grades(checks: Sequence[GradedCheck]) -> tuple[GradedCheck, ...]:
    return tuple(check for check in checks if not check.is_free)


==> anc/release/errand/index.py <==
from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Callable, Iterable, Protocol, Sequence

from .beliefs import BeliefModel
from .config import BatchValueRule, SchedulerConfig
from .grades import Grade, GradedCheck, cheapest_sufficient, graded_checks
from .store import BriefingItem, KnowledgeStore
from .voi import deadband_widths, value_of_information

MIN_BILLABLE_COST = 1.0


@dataclass(frozen=True, slots=True)
class PricingContext:
    step: int
    current_site: str
    wage: float
    steps_remaining: int


@dataclass(frozen=True, slots=True)
class IndexTerms:
    use_voi: bool = True
    use_usage: bool = True
    use_durability: bool = True
    use_locality: bool = True
    use_belief_only: bool = False
    use_age_only: bool = False

    @classmethod
    def full(cls) -> "IndexTerms":
        return cls()

    @classmethod
    def belief_only(cls) -> "IndexTerms":
        return cls(use_belief_only=True)

    @classmethod
    def age_only(cls) -> "IndexTerms":
        return cls(use_age_only=True)

    @classmethod
    def without_durability(cls) -> "IndexTerms":
        return cls(use_durability=False)

    @classmethod
    def without_locality(cls) -> "IndexTerms":
        return cls(use_locality=False)


@dataclass(frozen=True, slots=True)
class Candidate:
    item_id: str
    site: str
    belief: float
    receipts: int
    age: int
    voi: float
    usage_rate: float
    durability: float
    locality: float
    misuse_loss: float
    forgone_gain: float
    drift_intensity: float
    drift_stationary: float
    check: GradedCheck
    value: float

    @property
    def cost_actions(self) -> int:
        return self.check.cost_actions

    @property
    def value_per_action(self) -> float:
        return self.value / max(float(self.check.cost_actions), MIN_BILLABLE_COST)


@dataclass(frozen=True, slots=True)
class Deferral:
    item_id: str
    site: str
    belief: float
    resolve_by: int
    revisit_after: int


@dataclass(frozen=True, slots=True)
class CandidateSet:
    priced: tuple[Candidate, ...]
    deferrals: tuple[Deferral, ...]

    @property
    def is_empty(self) -> bool:
        return not self.priced

    def top(self) -> Candidate | None:
        return self.priced[0] if self.priced else None

    def at_site(self, site: str) -> tuple[Candidate, ...]:
        return tuple(candidate for candidate in self.priced if candidate.site == site)


class Allocator(Protocol):
    name: str

    def score(self, candidate: Candidate, context: PricingContext) -> float: ...


@dataclass(frozen=True, slots=True)
class NumericIndex:
    terms: IndexTerms = IndexTerms.full()
    name: str = "numeric_index"

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        return candidate.value_per_action


@dataclass(frozen=True, slots=True)
class BeliefOrdering:
    name: str = "belief_ordering"

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        return candidate.belief / max(float(candidate.cost_actions), MIN_BILLABLE_COST)


@dataclass(frozen=True, slots=True)
class AgeOrdering:
    name: str = "age_ordering"

    def score(self, candidate: Candidate, context: PricingContext) -> float:
        return float(candidate.age) / max(float(candidate.cost_actions), MIN_BILLABLE_COST)


def locality_discount(distance: int, decay: float) -> float:
    return math.exp(-decay * max(distance, 0))


def bounded_durability(durability: float, steps_remaining: int) -> float:
    return float(min(durability, float(max(steps_remaining, 0))))


def arrival_probability(usage_rate: float, window: int) -> float:
    return 1.0 - math.exp(-max(usage_rate, 0.0) * max(window, 0))


def candidate_value(
    voi: float,
    usage_rate: float,
    durability: float,
    locality: float,
    belief: float,
    age: int,
    terms: IndexTerms,
) -> float:
    if terms.use_belief_only:
        return belief
    if terms.use_age_only:
        return float(age)
    value = voi if terms.use_voi else 1.0
    if terms.use_usage:
        value *= usage_rate
    if terms.use_durability:
        value *= durability
    if terms.use_locality:
        value *= locality
    return value


def build_candidates(
    store: KnowledgeStore,
    belief_model: BeliefModel,
    config: SchedulerConfig,
    context: PricingContext,
    retrieved: Sequence[BriefingItem],
    distance_to: Callable[[str, str], int],
    proxy_available: Callable[[BriefingItem], bool],
    terms: IndexTerms = IndexTerms.full(),
) -> CandidateSet:
    priced: list[Candidate] = []
    deferrals: list[Deferral] = []
    for item in retrieved:
        state = store.state(item.item_id)
        if state.is_inflight(context.step) or state.is_muted(context.step):
            continue
        belief = belief_model.item_belief(item.atom_ids)
        receipts = belief_model.item_receipts(item.atom_ids)
        age = belief_model.item_age(item.atom_ids, context.step)
        usage_rate = store.usage_rate(item.item_id, context.step)
        durability = bounded_durability(
            belief_model.item_horizon(item.atom_ids, config.lifecycle.disposition_threshold),
            context.steps_remaining,
        )
        locality = locality_discount(
            distance_to(context.current_site, item.site),
            config.index.locality_decay,
        )
        voi = value_of_information(belief, item.misuse_loss, item.forgone_gain)
        widths = deadband_widths(
            context.wage,
            float(item.distance + 1),
            item.misuse_loss,
            item.forgone_gain,
            float(receipts),
        )
        checks = graded_checks(
            item.distance,
            proxy_available(item),
            arrival_probability(usage_rate, config.lifecycle.deferral_horizon),
        )
        check = cheapest_sufficient(checks, belief, widths.fresh_end)
        if check.grade is Grade.EN_ROUTE_DEFERRAL:
            deferrals.append(
                Deferral(
                    item_id=item.item_id,
                    site=item.site,
                    belief=belief,
                    resolve_by=context.step + config.lifecycle.deferral_horizon,
                    revisit_after=context.step + config.lifecycle.revisit_gap,
                )
            )
            continue
        drift = belief_model.drift(item.primary_atom)
        priced.append(
            Candidate(
                item_id=item.item_id,
                site=item.site,
                belief=belief,
                receipts=receipts,
                age=age,
                voi=voi,
                usage_rate=usage_rate,
                durability=durability,
                locality=locality,
                misuse_loss=item.misuse_loss,
                forgone_gain=item.forgone_gain,
                drift_intensity=drift.total_intensity,
                drift_stationary=drift.stationary_suspicion,
                check=check,
                value=candidate_value(voi, usage_rate, durability, locality, belief, age, terms),
            )
        )
    return CandidateSet(tuple(priced), tuple(deferrals))


def rank(
    candidates: Iterable[Candidate],
    allocator: Allocator,
    context: PricingContext,
) -> tuple[Candidate, ...]:
    return tuple(
        sorted(candidates, key=lambda candidate: allocator.score(candidate, context), reverse=True)
    )


def batch_value(values: Sequence[float], rule: BatchValueRule) -> float:
    if not values:
        return 0.0
    return sum(values) if rule is BatchValueRule.SUM else max(values)


==> anc/release/errand/lifecycle.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Protocol, Sequence

from .beliefs import Evidence, EvidenceKind, EvidenceSource


class LifecycleState(StrEnum):
    IN_SERVICE = "in_service"
    ABEYANT = "abeyant"
    SUPERSEDED = "superseded"


class LifecycleTrigger(StrEnum):
    FREE_CONFIRMATION = "free_confirmation"
    FREE_REFUTATION = "free_refutation"
    PURCHASED_CONFIRMATION = "purchased_confirmation"
    PURCHASED_REFUTATION = "purchased_refutation"
    BELIEF_THRESHOLD = "belief_threshold"
    VERSION_LOOKUP = "version_lookup"


@dataclass(frozen=True, slots=True)
class ItemVersion:
    value: str
    recorded_from: int
    retired_at: int


@dataclass(frozen=True, slots=True)
class LifecycleTransition:
    step: int
    item_id: str
    from_state: LifecycleState
    to_state: LifecycleState
    trigger: LifecycleTrigger
    source: EvidenceSource
    version_index: int


class VersionedRecord(Protocol):
    state: LifecycleState
    recorded_value: str
    recorded_from: int
    versions: list[ItemVersion]


SERVING_STATES: frozenset[LifecycleState] = frozenset(
    {LifecycleState.IN_SERVICE, LifecycleState.SUPERSEDED}
)


def retrieval_visible(state: LifecycleState) -> bool:
    return state in SERVING_STATES


def comparator_visible(state: LifecycleState) -> bool:
    return True


def use_is_closed(state: LifecycleState) -> bool:
    return state is LifecycleState.ABEYANT


def serving_state(record: "VersionedRecord") -> LifecycleState:
    return LifecycleState.SUPERSEDED if record.versions else LifecycleState.IN_SERVICE


def trigger_for(evidence: Evidence) -> LifecycleTrigger:
    if evidence.source is EvidenceSource.FREE:
        return (
            LifecycleTrigger.FREE_CONFIRMATION
            if evidence.kind is EvidenceKind.CONFIRMATION
            else LifecycleTrigger.FREE_REFUTATION
        )
    return (
        LifecycleTrigger.PURCHASED_CONFIRMATION
        if evidence.kind is EvidenceKind.CONFIRMATION
        else LifecycleTrigger.PURCHASED_REFUTATION
    )


def lookup_version(record: VersionedRecord, value: str) -> int:
    for position, version in enumerate(record.versions):
        if version.value == value:
            return position
    return -1


def supersede_in_place(record: VersionedRecord, item_id: str, evidence: Evidence) -> LifecycleTransition:
    previous = ItemVersion(
        value=record.recorded_value,
        recorded_from=record.recorded_from,
        retired_at=evidence.step,
    )
    recurring = lookup_version(record, evidence.observed_value)
    record.versions.append(previous)
    record.recorded_value = evidence.observed_value
    record.recorded_from = evidence.step
    from_state = record.state
    record.state = LifecycleState.SUPERSEDED
    return LifecycleTransition(
        step=evidence.step,
        item_id=item_id,
        from_state=from_state,
        to_state=LifecycleState.SUPERSEDED,
        trigger=LifecycleTrigger.VERSION_LOOKUP if recurring >= 0 else trigger_for(evidence),
        source=evidence.source,
        version_index=recurring if recurring >= 0 else len(record.versions) - 1,
    )


def redeem(record: VersionedRecord, item_id: str, evidence: Evidence) -> LifecycleTransition:
    from_state = record.state
    record.state = serving_state(record)
    return LifecycleTransition(
        step=evidence.step,
        item_id=item_id,
        from_state=from_state,
        to_state=record.state,
        trigger=trigger_for(evidence),
        source=evidence.source,
        version_index=len(record.versions),
    )


def suspend(record: VersionedRecord, item_id: str, step: int, source: EvidenceSource) -> LifecycleTransition:
    from_state = record.state
    record.state = LifecycleState.ABEYANT
    return LifecycleTransition(
        step=step,
        item_id=item_id,
        from_state=from_state,
        to_state=LifecycleState.ABEYANT,
        trigger=LifecycleTrigger.BELIEF_THRESHOLD,
        source=source,
        version_index=len(record.versions),
    )


def apply_evidence(
    record: VersionedRecord,
    item_id: str,
    evidence: Evidence,
) -> tuple[LifecycleTransition, ...]:
    if evidence.kind is EvidenceKind.REFUTATION:
        return (supersede_in_place(record, item_id, evidence),)
    if record.state is LifecycleState.ABEYANT:
        return (redeem(record, item_id, evidence),)
    return ()


def apply_belief_threshold(
    record: VersionedRecord,
    item_id: str,
    belief: float,
    threshold: float,
    step: int,
) -> tuple[LifecycleTransition, ...]:
    if record.state is LifecycleState.ABEYANT or belief < threshold:
        return ()
    return (suspend(record, item_id, step, EvidenceSource.FREE),)


def state_counts(states: Sequence[LifecycleState]) -> dict[LifecycleState, int]:
    counts = {state: 0 for state in LifecycleState}
    for state in states:
        counts[state] += 1
    return counts


==> anc/release/errand/scheduler.py <==
from __future__ import annotations

from collections import deque
from dataclasses import dataclass, field
from typing import Callable, Protocol, Sequence

from .beliefs import BeliefModel, Evidence, EvidenceSource
from .comparator import Comparator, ObservationLike
from .config import SchedulerConfig
from .gate import GateOutcome, NoSpendReason, deadband_gate
from .index import (
    Allocator,
    Candidate,
    CandidateSet,
    Deferral,
    IndexTerms,
    PricingContext,
    build_candidates,
)
from .lifecycle import (
    LifecycleState,
    LifecycleTransition,
    apply_belief_threshold,
    apply_evidence,
)
from .store import BriefingItem, KnowledgeStore
from .wage import INDEX_HISTORY_DEPTH, BudgetMeter, SpendRegulator, WageController


class ErrandExecutor(Protocol):
    def observe(self, step: int, item: BriefingItem, cost_actions: int) -> ObservationLike: ...


@dataclass(frozen=True, slots=True)
class StepInput:
    step: int
    current_site: str
    observations: tuple[ObservationLike, ...]
    used_item_id: str
    steps_remaining: int


@dataclass(frozen=True, slots=True)
class StepRecord:
    step: int
    is_errand_step: int
    cost_this_step: float
    spend_cum: float
    errands_cum: int
    trailing_per_hundred: float
    wage: float
    free_receipts_cum: int
    n_entries: int
    kb_size: int
    no_spend_reason: NoSpendReason | None
    funded_items: tuple[str, ...]
    deferred_items: tuple[str, ...]
    transitions: tuple[LifecycleTransition, ...]

    @property
    def clause(self) -> str:
        return "" if self.no_spend_reason is None else str(self.no_spend_reason)


@dataclass(slots=True)
class SchedulerTotals:
    free_receipts: int = 0
    purchased_receipts: int = 0
    errands: int = 0
    spend: float = 0.0
    model_calls: int = 0
    deferrals_stamped: int = 0
    redemptions: int = 0
    supersessions: int = 0
    suspensions: int = 0


class ErrandScheduler:
    def __init__(
        self,
        store: KnowledgeStore,
        belief_model: BeliefModel,
        comparator: Comparator,
        allocator: Allocator,
        wage: WageController,
        meter: BudgetMeter,
        config: SchedulerConfig,
        distance_to: Callable[[str, str], int],
        proxy_available: Callable[[BriefingItem], bool],
        terms: IndexTerms = IndexTerms.full(),
        retrieval_filters: Sequence[object] = (),
        regulator: SpendRegulator | None = None,
    ) -> None:
        self.store = store
        self.belief_model = belief_model
        self.comparator = comparator
        self.allocator = allocator
        self.wage = wage
        self.meter = meter
        self.config = config
        self.distance_to = distance_to
        self.proxy_available = proxy_available
        self.terms = terms
        self.retrieval_filters = tuple(retrieval_filters)
        self.regulator = regulator or SpendRegulator(0.0)
        self.totals = SchedulerTotals()
        self._transitions: list[LifecycleTransition] = []
        self._index_history: deque[float] = deque(maxlen=INDEX_HISTORY_DEPTH)

    @property
    def transitions(self) -> tuple[LifecycleTransition, ...]:
        return tuple(self._transitions)

    def harvest(self, step_input: StepInput) -> tuple[Evidence, ...]:
        evidence = self.comparator.read(step_input.observations, self.store, EvidenceSource.FREE)
        self.totals.free_receipts += len(evidence)
        if step_input.used_item_id:
            self.store.register_use(step_input.used_item_id, step_input.step)
        return self._absorb(evidence)

    def believe(self, step: int, working_set: Sequence[BriefingItem]) -> None:
        atom_ids = tuple(
            atom_id for item in working_set for atom_id in item.atom_ids
        )
        self.belief_model.relax_atoms(atom_ids, step)

    def retrieve(self, step_input: StepInput) -> tuple[BriefingItem, ...]:
        return self.store.priceable(
            site=step_input.current_site,
            step=step_input.step,
            distance_to=self.distance_to,
            width=self.config.index.retrieval_width,
        )

    def price_and_gate(
        self,
        step_input: StepInput,
        retrieved: Sequence[BriefingItem],
    ) -> tuple[GateOutcome, CandidateSet, PricingContext]:
        context = PricingContext(
            step=step_input.step,
            current_site=step_input.current_site,
            wage=self.wage.value,
            steps_remaining=step_input.steps_remaining,
        )
        candidates = build_candidates(
            store=self.store,
            belief_model=self.belief_model,
            config=self.config,
            context=context,
            retrieved=retrieved,
            distance_to=self.distance_to,
            proxy_available=self.proxy_available,
            terms=self.terms,
        )
        self._index_history.append(leader_score(candidates, self.allocator, context))
        outcome = deadband_gate(
            candidates=candidates,
            allocator=self.allocator,
            context=context,
            meter=self.meter,
            inflight=self.store.inflight_ids(step_input.step),
            batch_rule=self.config.index.batch_rule,
        )
        self._suspend_crossings(step_input.step, candidates)
        return outcome, candidates, context

    def settle(
        self,
        step_input: StepInput,
        outcome: GateOutcome,
        candidates: CandidateSet,
        executor: ErrandExecutor,
    ) -> tuple[Evidence, ...]:
        self._stamp_deferrals(candidates.deferrals)
        if not outcome.funds_anything:
            return ()
        purchased: list[ObservationLike] = []
        for candidate in outcome.funded:
            item = self.store.item(candidate.item_id)
            cost = candidate.cost_actions
            self.meter.charge(step_input.step, float(cost))
            self.store.mark_inflight(candidate.item_id, step_input.step + cost)
            self.store.clear_deferral(candidate.item_id)
            purchased.append(executor.observe(step_input.step, item, cost))
            self.totals.errands += 1
            self.totals.spend += float(cost)
        evidence = self.comparator.read(purchased, self.store, EvidenceSource.PURCHASED)
        self.totals.purchased_receipts += len(evidence)
        return self._absorb(evidence)

    def meter_step(self, outcome: GateOutcome) -> float:
        return self.wage.update(outcome.reason is NoSpendReason.BUDGET_CAP)

    def calibrate_to_spend(self, target_rate: float) -> None:
        if not self._index_history or not 0.0 < target_rate < 1.0:
            return
        ordered = sorted(self._index_history)
        position = int(round((1.0 - target_rate) * (len(ordered) - 1)))
        self.wage.calibrate(ordered[max(0, min(position, len(ordered) - 1))])

    def regulate(self, step: int, outcome: GateOutcome, wage_now: float) -> float:
        if not self.regulator.engaged or step <= self.config.horizon.warmup_steps:
            return wage_now
        self.regulator.observe(outcome.funds_anything, outcome.cost_actions)
        if not self.regulator.due(step):
            return wage_now
        self.calibrate_to_spend(self.regulator.calibrated_quantile())
        return self.wage.value

    def run_step(self, step_input: StepInput, executor: ErrandExecutor) -> StepRecord:
        before = len(self._transitions)
        self.harvest(step_input)
        retrieved = self.retrieve(step_input)
        self.believe(step_input.step, retrieved)
        outcome, candidates, _ = self.price_and_gate(step_input, retrieved)
        self.settle(step_input, outcome, candidates, executor)
        wage_now = self.regulate(step_input.step, outcome, self.meter_step(outcome))
        return StepRecord(
            step=step_input.step,
            is_errand_step=int(outcome.funds_anything),
            cost_this_step=outcome.cost_actions,
            spend_cum=self.meter.total_spent,
            errands_cum=self.meter.errands,
            trailing_per_hundred=self.meter.trailing_per_hundred(step_input.step),
            wage=wage_now,
            free_receipts_cum=self.totals.free_receipts,
            n_entries=self.store.n_entries,
            kb_size=self.store.size,
            no_spend_reason=outcome.reason,
            funded_items=tuple(candidate.item_id for candidate in outcome.funded),
            deferred_items=tuple(deferral.item_id for deferral in candidates.deferrals),
            transitions=tuple(self._transitions[before:]),
        )

    def _absorb(self, evidence: Sequence[Evidence]) -> tuple[Evidence, ...]:
        for single in evidence:
            item = self.store.item_for_atom(single.atom_id)
            if item is None:
                continue
            self.belief_model.apply(single)
            transitions = apply_evidence(self.store.state(item.item_id), item.item_id, single)
            self._record(transitions)
        return tuple(evidence)

    def _suspend_crossings(self, step: int, candidates: CandidateSet) -> None:
        for candidate in candidates.priced:
            transitions = apply_belief_threshold(
                self.store.state(candidate.item_id),
                candidate.item_id,
                candidate.belief,
                self.config.lifecycle.disposition_threshold,
                step,
            )
            self._record(transitions)

    def _stamp_deferrals(self, deferrals: Sequence[Deferral]) -> None:
        for deferral in deferrals:
            self.store.stamp_deferral(
                deferral.item_id,
                deferral.resolve_by,
                deferral.revisit_after,
            )
            self.totals.deferrals_stamped += 1

    def _record(self, transitions: Sequence[LifecycleTransition]) -> None:
        for transition in transitions:
            self._transitions.append(transition)
            self._tally(transition)

    def _tally(self, transition: LifecycleTransition) -> None:
        if transition.to_state is LifecycleState.ABEYANT:
            self.totals.suspensions += 1
        elif transition.from_state is LifecycleState.ABEYANT:
            self.totals.redemptions += 1
        elif transition.to_state is LifecycleState.SUPERSEDED:
            self.totals.supersessions += 1


@dataclass(slots=True)
class LedgerCollector:
    records: list[StepRecord] = field(default_factory=list)

    def append(self, record: StepRecord) -> None:
        self.records.append(record)

    def clauses(self) -> tuple[NoSpendReason | None, ...]:
        return tuple(record.no_spend_reason for record in self.records)

    def errand_steps(self) -> tuple[StepRecord, ...]:
        return tuple(record for record in self.records if record.is_errand_step)

    def funded_candidates(self) -> tuple[str, ...]:
        return tuple(item for record in self.records for item in record.funded_items)


def top_candidate(candidates: CandidateSet) -> Candidate | None:
    return candidates.top()


def leader_score(
    candidates: CandidateSet,
    allocator: Allocator,
    context: PricingContext,
) -> float:
    if candidates.is_empty:
        return 0.0
    return max(allocator.score(candidate, context) for candidate in candidates.priced)


==> anc/release/errand/store.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from typing import Callable, Iterable, Mapping, Protocol, Sequence

from .config import IndexConfig, ValuationConfig
from .lifecycle import ItemVersion, LifecycleState, retrieval_visible


class GroundedAtom(Protocol):
    atom_id: str
    site: str
    npc: str
    verb: str
    distance: int
    attribute: str
    recorded_value: str
    legacy: bool

    @property
    def group(self) -> str: ...

    @property
    def verb_class(self) -> str: ...


@dataclass(frozen=True, slots=True)
class BriefingItem:
    item_id: str
    atom_ids: tuple[str, ...]
    group: str
    site: str
    verb: str
    verb_class: str
    npc: str
    distance: int
    attribute: str
    handover_value: str
    misuse_loss: float
    forgone_gain: float
    legacy: bool

    @property
    def is_single_atom(self) -> bool:
        return len(self.atom_ids) == 1

    @property
    def primary_atom(self) -> str:
        return self.atom_ids[0]


@dataclass(slots=True)
class ItemState:
    state: LifecycleState
    recorded_value: str
    recorded_from: int
    versions: list[ItemVersion] = field(default_factory=list)
    uses: int = 0
    first_seen_step: int = 0
    last_use_step: int = 0
    resolve_by: int = 0
    revisit_after: int = 0
    inflight_until: int = 0

    def usage_rate(self, step: int, prior: float, pseudo_window: float) -> float:
        elapsed = max(step - self.first_seen_step, 1)
        return (self.uses + prior * pseudo_window) / (elapsed + pseudo_window)

    def is_inflight(self, step: int) -> bool:
        return step < self.inflight_until

    def is_muted(self, step: int) -> bool:
        return step < self.revisit_after

    def is_overdue(self, step: int) -> bool:
        return self.resolve_by > 0 and step >= self.resolve_by

    @property
    def version_count(self) -> int:
        return len(self.versions)


class RetrievalFilter(Protocol):
    name: str

    def admits(self, item: BriefingItem, step: int) -> bool: ...


def briefing_from_atoms(
    atoms: Iterable[GroundedAtom],
    valuation: ValuationConfig,
) -> tuple[BriefingItem, ...]:
    return tuple(
        BriefingItem(
            item_id=atom.atom_id,
            atom_ids=(atom.atom_id,),
            group=str(atom.group),
            site=atom.site,
            verb=atom.verb,
            verb_class=str(atom.verb_class),
            npc=atom.npc,
            distance=atom.distance,
            attribute=atom.attribute,
            handover_value=atom.recorded_value,
            misuse_loss=valuation.misuse_loss,
            forgone_gain=valuation.forgone_gain,
            legacy=atom.legacy,
        )
        for atom in atoms
    )


class KnowledgeStore:
    def __init__(
        self,
        items: Iterable[BriefingItem],
        index_config: IndexConfig,
        start_step: int = 0,
    ) -> None:
        self._items: dict[str, BriefingItem] = {item.item_id: item for item in items}
        self._states: dict[str, ItemState] = {
            item.item_id: ItemState(
                state=LifecycleState.IN_SERVICE,
                recorded_value=item.handover_value,
                recorded_from=start_step,
                first_seen_step=start_step,
            )
            for item in self._items.values()
        }
        self._by_atom: dict[str, str] = {
            atom_id: item.item_id
            for item in self._items.values()
            for atom_id in item.atom_ids
        }
        self._index_config = index_config

    @property
    def size(self) -> int:
        return len(self._items)

    @property
    def n_entries(self) -> int:
        return sum(1 for state in self._states.values() if state.state is not LifecycleState.ABEYANT)

    def items(self) -> tuple[BriefingItem, ...]:
        return tuple(self._items.values())

    def item(self, item_id: str) -> BriefingItem:
        return self._items[item_id]

    def state(self, item_id: str) -> ItemState:
        return self._states[item_id]

    def item_for_atom(self, atom_id: str) -> BriefingItem | None:
        item_id = self._by_atom.get(atom_id)
        return None if item_id is None else self._items[item_id]

    def atom_ids(self) -> tuple[str, ...]:
        return tuple(self._by_atom)

    def group_of_atom(self) -> Mapping[str, str]:
        return {
            atom_id: self._items[item_id].group for atom_id, item_id in self._by_atom.items()
        }

    def recorded_value(self, atom_id: str) -> str:
        item = self.item_for_atom(atom_id)
        return "" if item is None else self._states[item.item_id].recorded_value

    def observable(self) -> tuple[BriefingItem, ...]:
        return tuple(self._items.values())

    def in_service_ids(self) -> tuple[str, ...]:
        return tuple(
            item_id
            for item_id, state in self._states.items()
            if state.state is LifecycleState.IN_SERVICE
        )

    def abeyant_ids(self) -> tuple[str, ...]:
        return tuple(
            item_id
            for item_id, state in self._states.items()
            if state.state is LifecycleState.ABEYANT
        )

    def served(self, item_id: str) -> bool:
        return retrieval_visible(self._states[item_id].state)

    def _nearest(
        self,
        admitted: list[BriefingItem],
        site: str,
        step: int,
        distance_to: Callable[[str, str], int],
        width: int | None,
    ) -> tuple[BriefingItem, ...]:
        admitted.sort(
            key=lambda item: (
                distance_to(site, item.site),
                -self._states[item.item_id].usage_rate(
                    step,
                    self._index_config.usage_prior,
                    self._index_config.usage_halflife,
                ),
            )
        )
        return tuple(admitted[: width or self._index_config.retrieval_width])

    def retrieve(
        self,
        site: str,
        step: int,
        distance_to: Callable[[str, str], int],
        filters: Sequence[RetrievalFilter] = (),
        width: int | None = None,
    ) -> tuple[BriefingItem, ...]:
        admitted = [
            item
            for item in self._items.values()
            if self.served(item.item_id) and all(rule.admits(item, step) for rule in filters)
        ]
        return self._nearest(admitted, site, step, distance_to, width)

    def priceable(
        self,
        site: str,
        step: int,
        distance_to: Callable[[str, str], int],
        width: int | None = None,
    ) -> tuple[BriefingItem, ...]:
        return self._nearest(list(self._items.values()), site, step, distance_to, width)

    def co_located(self, site: str, item_ids: Iterable[str]) -> tuple[str, ...]:
        return tuple(item_id for item_id in item_ids if self._items[item_id].site == site)

    def register_use(self, item_id: str, step: int) -> None:
        state = self._states[item_id]
        state.uses += 1
        state.last_use_step = step

    def stamp_deferral(self, item_id: str, resolve_by: int, revisit_after: int) -> None:
        state = self._states[item_id]
        state.resolve_by = resolve_by
        state.revisit_after = revisit_after

    def clear_deferral(self, item_id: str) -> None:
        state = self._states[item_id]
        state.resolve_by = 0
        state.revisit_after = 0

    def mark_inflight(self, item_id: str, until_step: int) -> None:
        self._states[item_id].inflight_until = until_step

    def inflight_ids(self, step: int) -> tuple[str, ...]:
        return tuple(
            item_id for item_id, state in self._states.items() if state.is_inflight(step)
        )

    def usage_rate(self, item_id: str, step: int) -> float:
        return self._states[item_id].usage_rate(
            step,
            self._index_config.usage_prior,
            self._index_config.usage_halflife,
        )

    def snapshot(self) -> tuple[tuple[str, str, str, int, int, int], ...]:
        return tuple(
            (
                item_id,
                str(state.state),
                state.recorded_value,
                state.uses,
                state.resolve_by,
                state.version_count,
            )
            for item_id, state in self._states.items()
        )

    def state_histogram(self) -> dict[str, int]:
        histogram = {str(state): 0 for state in LifecycleState}
        for state in self._states.values():
            histogram[str(state.state)] += 1
        return histogram


==> anc/release/errand/voi.py <==
from __future__ import annotations

from dataclasses import dataclass

EPSILON = 1e-12


def value_of_information(belief: float, misuse_loss: float, forgone_gain: float) -> float:
    return min(belief * misuse_loss, (1.0 - belief) * forgone_gain)


def peak_belief(misuse_loss: float, forgone_gain: float) -> float:
    return forgone_gain / max(forgone_gain + misuse_loss, EPSILON)


def peak_value(misuse_loss: float, forgone_gain: float) -> float:
    return (forgone_gain * misuse_loss) / max(forgone_gain + misuse_loss, EPSILON)


@dataclass(frozen=True, slots=True)
class DeadbandWidths:
    fresh_end: float
    stale_end: float

    @property
    def total(self) -> float:
        return self.fresh_end + self.stale_end

    def contains(self, belief: float) -> bool:
        return belief <= self.fresh_end or belief >= 1.0 - self.stale_end


def deadband_widths(
    wage: float,
    cost_actions: float,
    misuse_loss: float,
    forgone_gain: float,
    receipts: float,
) -> DeadbandWidths:
    scale = max(receipts, 1.0)
    return DeadbandWidths(
        fresh_end=wage * cost_actions / max(misuse_loss * scale, EPSILON),
        stale_end=wage * cost_actions / max(forgone_gain * scale, EPSILON),
    )


def deadband_total_width(
    wage: float,
    cost_actions: float,
    misuse_loss: float,
    forgone_gain: float,
    receipts: float,
) -> float:
    scale = max(receipts, 1.0)
    numerator = wage * cost_actions * (forgone_gain + misuse_loss)
    denominator = max(forgone_gain * misuse_loss * scale, EPSILON)
    return numerator / denominator


def peak_clears_wage(
    wage: float,
    cost_actions: float,
    misuse_loss: float,
    forgone_gain: float,
    receipts: float,
) -> bool:
    return peak_value(misuse_loss, forgone_gain) * max(receipts, 1.0) >= wage * cost_actions


==> anc/release/errand/wage.py <==
from __future__ import annotations

import math
from collections import deque
from dataclasses import dataclass, field

from .config import BudgetConfig, WageConfig


SPEND_WINDOW = 200
SPEND_INTERVAL = 10
SPEND_MIN_OBSERVATIONS = 20
SPEND_DAMPING = 1.0
SPEND_QUANTILE_FLOOR = 0.005
SPEND_QUANTILE_CEILING = 0.995
SPEND_RATE_FLOOR = 1e-6
INDEX_HISTORY_DEPTH = 300
MIN_ERRAND_COST = 1.0


@dataclass(slots=True)
class WageState:
    value: float
    floor: float
    update_rate: float
    ceiling: float

    @property
    def is_fixed(self) -> bool:
        return self.update_rate == 0.0

    def raised(self) -> float:
        if self.is_fixed:
            return self.value
        return min(self.value * (1.0 + self.update_rate), self.ceiling)

    def decayed(self) -> float:
        if self.is_fixed:
            return self.value
        return self.floor + (self.value - self.floor) * (1.0 - self.update_rate)

    @property
    def at_floor(self) -> bool:
        return math.isclose(self.value, self.floor, rel_tol=1e-6)


def wage_state_from(config: WageConfig) -> WageState:
    return WageState(
        value=config.initial,
        floor=config.intrinsic_floor,
        update_rate=config.update_rate,
        ceiling=config.ceiling,
    )


def fixed_wage_state(value: float) -> WageState:
    return WageState(value=value, floor=value, update_rate=0.0, ceiling=value)


class WageController:
    def __init__(self, state: WageState) -> None:
        self._state = state
        self._history: list[float] = [state.value]

    @property
    def value(self) -> float:
        return self._state.value

    @property
    def floor(self) -> float:
        return self._state.floor

    @property
    def history(self) -> tuple[float, ...]:
        return tuple(self._history)

    def update(self, cap_binding: bool) -> float:
        self._state.value = self._state.raised() if cap_binding else self._state.decayed()
        self._history.append(self._state.value)
        return self._state.value

    def calibrate(self, value: float) -> float:
        self._state.value = float(value)
        self._history[-1] = self._state.value
        return self._state.value

    def settled_at_floor(self) -> bool:
        return self._state.at_floor


class SpendRegulator:
    def __init__(
        self,
        target: float,
        window: int = SPEND_WINDOW,
        interval: int = SPEND_INTERVAL,
        min_observations: int = SPEND_MIN_OBSERVATIONS,
        gamma: float | None = None,
    ) -> None:
        self.target = float(target)
        self.interval = int(interval)
        self.min_observations = int(min_observations)
        self.gamma = gamma
        self.spends: deque[float] = deque(maxlen=int(window))
        self.costs: deque[float] = deque(maxlen=int(window))
        self.quantile = float(target)
        self.clip_hits = 0
        self.calibrations = 0

    @property
    def engaged(self) -> bool:
        return self.target > 0.0

    def observe(self, did_spend: bool, cost_actions: float) -> None:
        self.spends.append(1.0 if did_spend else 0.0)
        self.costs.append(float(cost_actions))

    def window_rate(self) -> float:
        return sum(self.spends) / len(self.spends) if self.spends else 0.0

    def window_cost(self) -> float:
        errands = sum(self.spends)
        return sum(self.costs) / errands if errands else 0.0

    def step_target(self) -> float:
        return self.target / max(self.window_cost(), MIN_ERRAND_COST)

    def due(self, step: int) -> bool:
        return (
            self.engaged
            and not step % self.interval
            and len(self.spends) >= self.min_observations
        )

    def calibrated_quantile(self) -> float:
        target = self.step_target()
        ratio = target / max(self.window_rate(), SPEND_RATE_FLOOR)
        raw = target * ratio if self.gamma is None else self.quantile * (ratio**self.gamma)
        clipped = min(max(raw, SPEND_QUANTILE_FLOOR), SPEND_QUANTILE_CEILING)
        if clipped != raw:
            self.clip_hits += 1
        self.quantile = clipped
        self.calibrations += 1
        return clipped

    @property
    def saturated(self) -> bool:
        return self.clip_hits > 0

    def realized_rate(self) -> float:
        return sum(self.costs) / len(self.costs) if self.costs else 0.0


@dataclass(slots=True)
class BudgetMeter:
    config: BudgetConfig
    charges: deque[tuple[int, float]] = field(default_factory=deque)
    total_spent: float = 0.0
    errands: int = 0
    cap_hit_steps: list[int] = field(default_factory=list)

    @property
    def cap(self) -> float:
        return self.config.cap_per_hundred

    def _prune(self, step: int) -> None:
        horizon = step - self.config.trailing_window
        while self.charges and self.charges[0][0] <= horizon:
            self.charges.popleft()

    def trailing_spend(self, step: int) -> float:
        self._prune(step)
        return sum(cost for _, cost in self.charges)

    def trailing_per_hundred(self, step: int) -> float:
        return self.trailing_spend(step) * (100.0 / self.config.trailing_window)

    def remaining(self, step: int) -> float:
        if self.config.uncapped:
            return math.inf
        return self.cap - self.trailing_per_hundred(step)

    def admits(self, step: int, cost: float) -> bool:
        if self.config.uncapped:
            return True
        projected = self.trailing_per_hundred(step) + cost * (100.0 / self.config.trailing_window)
        return projected <= self.cap

    def note_cap_hit(self, step: int) -> None:
        self.cap_hit_steps.append(step)

    def charge(self, step: int, cost: float) -> None:
        self.charges.append((step, cost))
        self.total_spent += cost
        self.errands += 1

    @property
    def first_cap_hit(self) -> int:
        return self.cap_hit_steps[0] if self.cap_hit_steps else 0

    @property
    def binding(self) -> bool:
        return bool(self.cap_hit_steps)

    def spend_rate(self, scored_steps: int) -> float:
        return self.total_spent / max(scored_steps, 1)

    def mean_cost(self) -> float:
        return self.total_spent / max(self.errands, 1)


==> anc/release/harness/__init__.py <==
from .fingerprint import StartupFingerprint, build_fingerprint, protocol_constants
from .ledger import HeaderNote, RunPrefix, write_tsv
from .pairing import PairedRuns, RunSpec, paired_plan, server_for, sweep_plan
from .runner import RunOutcome, ScriptedFrozenPolicy, SuccessModel, run_deployment
from .seeds import SeedCohort, generator_for, seeds_for
from .smoke import SmokeReport, run_smoke

__all__ = [
    "HeaderNote",
    "PairedRuns",
    "RunOutcome",
    "RunPrefix",
    "RunSpec",
    "ScriptedFrozenPolicy",
    "SeedCohort",
    "SmokeReport",
    "StartupFingerprint",
    "SuccessModel",
    "build_fingerprint",
    "generator_for",
    "paired_plan",
    "protocol_constants",
    "run_deployment",
    "run_smoke",
    "seeds_for",
    "server_for",
    "sweep_plan",
    "write_tsv",
]


==> anc/release/harness/fingerprint.py <==
from __future__ import annotations

import json
from dataclasses import asdict, dataclass
from hashlib import sha256
from pathlib import Path
from typing import Iterable, Mapping, Sequence

from errand.config import (
    BUDGET_CAP_AXIS,
    DENSE_CAP_AXIS,
    RELEASE_PINNED,
    SchedulerConfig,
    ServingConfig,
    SERVING_8B,
    serving_for,
)
from world.atoms import V3_ROSTER, Atom
from world.dispatch import TIER_ORDER_COUNTS, DispatchTier
from world.drift import DRIFT_SCHEDULE

from .pairing import RunSpec, server_for
from .seeds import MAIN_SEEDS

DIGEST_WIDTH = 12
RELEASE_ROOT = Path(__file__).resolve().parents[1]
ROSTER_LABEL = "v3_26atom_fetch_order"
STAMP_POLICY = "fingerprint written by same script as launch (no launch fingerprint, no departure)"
REQUIRED_ASSERTS: tuple[str, ...] = (
    "assert_no_truth_leak",
    "contract_c_eq_d_plus_1",
    "smoke_arms_all",
)


def digest_of_text(text: str) -> str:
    return sha256(text.encode("utf-8")).hexdigest()[:DIGEST_WIDTH]


def digest_of_file(path: Path) -> str:
    return sha256(path.read_bytes()).hexdigest()[:DIGEST_WIDTH]


def component_digests(paths: Iterable[Path]) -> dict[str, str]:
    return {path.name: digest_of_file(path) for path in sorted(paths) if path.is_file()}


def roster_digest(roster: Sequence[Atom] = V3_ROSTER) -> str:
    payload = "|".join(
        f"{atom.atom_id}:{atom.group}:{atom.site}:{atom.verb}:{atom.errand_cost}"
        for atom in roster
    )
    return digest_of_text(payload)


def schedule_payload() -> dict[str, list[float]]:
    return {
        str(group): [intensities.flip_out, intensities.flip_back]
        for group, intensities in DRIFT_SCHEDULE.items()
    }


def dispatch_payload() -> dict[str, dict[str, int]]:
    return {
        str(tier): {str(group): count for group, count in counts.items()}
        for tier, counts in TIER_ORDER_COUNTS.items()
    }


def dispatch_count_digest() -> str:
    return digest_of_text(json.dumps(dispatch_payload(), sort_keys=True))


def schedule_digest() -> str:
    return digest_of_text(json.dumps(schedule_payload(), sort_keys=True))


def component_digest(component_sha12: Mapping[str, str]) -> str:
    return digest_of_text(json.dumps(dict(component_sha12), sort_keys=True))


def resolved_component_paths(component_paths: Sequence[Path] | None) -> tuple[Path, ...]:
    if component_paths is None:
        return release_component_paths(RELEASE_ROOT)
    return tuple(component_paths)


def instrument_digest(
    serving: ServingConfig = SERVING_8B,
    config: SchedulerConfig = RELEASE_PINNED,
    component_paths: Sequence[Path] | None = None,
) -> str:
    paths = resolved_component_paths(component_paths)
    payload = "|".join(
        (
            ROSTER_LABEL,
            roster_digest(),
            dispatch_count_digest(),
            schedule_digest(),
            component_digest(component_digests(paths)),
            serving.served_model_name,
            serving.engine,
            serving.engine_version,
            str(config.index.retrieval_width),
        )
    )
    return digest_of_text(payload)


@dataclass(frozen=True, slots=True)
class StartupFingerprint:
    run_family: str
    fingerprint: str
    backbone: str
    engine: str
    engine_version: str
    instrument_tree: str
    roster: str
    dispatch_tables: tuple[str, ...]
    dispatch_digest: str
    schedule_lambda: Mapping[str, Sequence[float]]
    warmup_steps: int
    total_steps: int
    window: tuple[int, int]
    seeds: tuple[int, ...]
    servers: Mapping[str, int]
    budget_caps_per100: tuple[float, ...]
    free_redeem_default: int
    asserts: tuple[str, ...]
    component_sha12: Mapping[str, str]
    stamp_policy: str
    date: str

    @property
    def stamp_key(self) -> tuple[str, str, str, str, tuple[int, int, tuple[int, ...]]]:
        return (
            self.instrument_tree,
            self.dispatch_digest,
            digest_of_text(json.dumps(self.schedule_lambda, sort_keys=True)),
            component_digest(self.component_sha12),
            (self.warmup_steps, self.total_steps, self.seeds),
        )

    def to_json(self) -> str:
        return json.dumps(asdict(self), indent=1, sort_keys=False, default=list)

    def write(self, path: Path) -> Path:
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(self.to_json(), encoding="utf-8")
        return path


def build_fingerprint(
    run_family: str,
    date: str,
    serving: ServingConfig = SERVING_8B,
    config: SchedulerConfig = RELEASE_PINNED,
    seeds: Sequence[int] = MAIN_SEEDS,
    instrument_tree: str = "",
    component_paths: Sequence[Path] | None = None,
) -> StartupFingerprint:
    paths = resolved_component_paths(component_paths)
    tree = instrument_tree or instrument_digest(serving, config, paths)
    return StartupFingerprint(
        run_family=run_family,
        fingerprint=tree,
        backbone=serving.served_model_name,
        engine=serving.engine,
        engine_version=serving.engine_version,
        instrument_tree=tree,
        roster=ROSTER_LABEL,
        dispatch_tables=tuple(str(tier) for tier in DispatchTier),
        dispatch_digest=dispatch_count_digest(),
        schedule_lambda=schedule_payload(),
        warmup_steps=config.horizon.warmup_steps,
        total_steps=config.horizon.total_steps,
        window=config.horizon.window,
        seeds=tuple(seeds),
        servers={str(seed): server_for(seed, seeds) for seed in seeds},
        budget_caps_per100=BUDGET_CAP_AXIS + DENSE_CAP_AXIS,
        free_redeem_default=0,
        asserts=REQUIRED_ASSERTS,
        component_sha12=component_digests(paths),
        stamp_policy=STAMP_POLICY,
        date=date,
    )


def fingerprint_for_run(spec: RunSpec, date: str, config: SchedulerConfig = RELEASE_PINNED) -> StartupFingerprint:
    stamp = build_fingerprint(
        run_family=f"{spec.run_family}_{spec.wave}",
        date=date,
        serving=serving_for(spec.backbone),
        config=config,
        seeds=(spec.seed,),
        instrument_tree=spec.fingerprint,
    )
    return stamp


def stamps_match(left: StartupFingerprint, right: StartupFingerprint) -> bool:
    return left.stamp_key == right.stamp_key


def protocol_constants(config: SchedulerConfig = RELEASE_PINNED) -> tuple[tuple[str, str, str, str], ...]:
    return (
        ("T", "horizon (steps)", str(config.horizon.total_steps), "instrument manifest"),
        ("W", "warm-up excluded from every metric", str(config.horizon.warmup_steps), "instrument manifest"),
        ("b", "errand-action cap per hundred steps", str(list(BUDGET_CAP_AXIS)), "preregistered axis"),
        ("c", "errand cost (actions)", "d + 1", "audited per atom"),
        (
            "lambda_mu",
            "flip-out and flip-back intensity",
            json.dumps(schedule_payload(), sort_keys=True),
            "drift schedule",
        ),
        (
            "dispatch",
            "orders per run by tier and atom group",
            json.dumps(dispatch_payload(), sort_keys=True),
            "instrument manifest",
        ),
        ("k", "retrieval width", str(config.index.retrieval_width), "code supplement"),
        ("eta", "wage dual-update rate", str(config.wage.update_rate), "code supplement"),
        ("q_star", "disposition threshold", str(config.lifecycle.disposition_threshold), "code supplement"),
        ("nu_floor", "intrinsic wage floor", str(config.wage.intrinsic_floor), "code supplement"),
        ("delta_min", "minimum revisit gap", str(config.lifecycle.revisit_gap), "code supplement"),
        ("seeds", "seed ladder", str(list(MAIN_SEEDS)), "preregistered analysis plan"),
    )


DEFAULT_COMPONENT_MODULES: tuple[str, ...] = (
    "errand/scheduler.py",
    "errand/gate.py",
    "errand/index.py",
    "errand/lifecycle.py",
    "world/drift.py",
    "world/dispatch.py",
    "harness/runner.py",
)


def release_component_paths(root: Path) -> tuple[Path, ...]:
    return tuple(root / relative for relative in DEFAULT_COMPONENT_MODULES)


==> anc/release/harness/ledger.py <==
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence

PREFIX_COLUMNS: tuple[str, ...] = ("run_id", "seed", "server", "arm", "fingerprint")

RESULT_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "budget_cap_per100",
    "cond_dom",
    "cond_all",
    "cond_lit",
    "itt",
    "spend_rate",
    "equal_spend_gap",
    "mean_cost",
    "caphit_step",
    "n_errands",
    "nsr_no_candidate",
    "nsr_idx_le_0",
    "nsr_gate_below_nu",
    "nsr_budget_cap",
    "nsr_inflight",
)

SPEND_TRAJECTORY_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "step",
    "is_errand_step",
    "cost_this_step",
    "b_spent_cum",
    "errands_cum",
    "b_per_100_trailing",
    "nu0",
    "free_receipts_cum",
    "n_entries",
    "kb_size",
    "no_spend_reason",
)

ATOMS_PER_RUN_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "atom",
    "group",
    "c",
    "area",
    "verb",
    "npc",
    "n_workorder",
    "n_enc",
    "n_used",
    "n_errand_enc",
    "n_fresh",
    "n_stale",
    "cond_num",
    "cond_den",
    "cond_num_fresh",
    "cond_den_fresh",
    "cond_num_stale",
    "cond_den_stale",
    "lit_num",
    "lit_den",
    "flip_applied",
    "flip_blocked",
    "in_excluded",
)

P1_TRUTH_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "atom",
    "kind",
    "n_nominal",
    "n_blocked",
    "n_effective",
    "block_rate",
)

ENCOUNTER_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "step",
    "site",
    "atom",
    "order_id",
    "verb",
    "is_knowledge_step",
    "used_belief",
    "truth_at_step",
    "outcome",
    "in_domain",
)

LIFECYCLE_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "step",
    "item",
    "from_state",
    "to_state",
    "trigger",
    "source",
    "version_index",
)

KB_SNAPSHOT_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "step",
    "item",
    "state",
    "recorded_value",
    "uses",
    "resolve_by",
    "version_count",
)

FLIP_INTERCEPT_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + (
    "edge",
    "atom",
    "n_nominal",
    "n_blocked",
    "block_rate",
    "effective_rate",
)

FLOAT_PRECISION = 4


@dataclass(frozen=True, slots=True)
class RunPrefix:
    run_id: str
    seed: int
    server: int
    arm: str
    fingerprint: str

    def as_row(self) -> tuple[Any, ...]:
        return (self.run_id, self.seed, self.server, self.arm, self.fingerprint)


@dataclass(frozen=True, slots=True)
class HeaderNote:
    date: str
    fingerprint: str
    caliber: str
    wave: str

    def render(self) -> str:
        return (
            f"# date={self.date} | fingerprint={self.fingerprint} "
            f"| caliber={self.caliber} | wave={self.wave}"
        )


def format_value(value: Any) -> str:
    if value is None:
        return ""
    if isinstance(value, bool):
        return str(int(value))
    if isinstance(value, float):
        return f"{value:.{FLOAT_PRECISION}f}"
    return str(value)


def format_row(row: Sequence[Any]) -> str:
    return "\t".join(format_value(value) for value in row)


def rows_from_mappings(
    columns: Sequence[str],
    prefix: RunPrefix,
    records: Iterable[Mapping[str, Any]],
) -> tuple[tuple[Any, ...], ...]:
    tail = columns[len(PREFIX_COLUMNS) :]
    return tuple(
        prefix.as_row() + tuple(record.get(column) for column in tail) for record in records
    )


def write_tsv(
    path: Path,
    header: HeaderNote,
    columns: Sequence[str],
    rows: Iterable[Sequence[Any]],
) -> Path:
    path.parent.mkdir(parents=True, exist_ok=True)
    lines = [header.render(), "\t".join(columns)]
    lines.extend(format_row(row) for row in rows)
    path.write_text("\n".join(lines) + "\n", encoding="utf-8")
    return path


def append_tsv(
    path: Path,
    header: HeaderNote,
    columns: Sequence[str],
    rows: Iterable[Sequence[Any]],
) -> Path:
    if not path.exists():
        return write_tsv(path, header, columns, rows)
    with path.open("a", encoding="utf-8") as handle:
        for row in rows:
            handle.write(format_row(row) + "\n")
    return path


class ImmutableDeliverable(RuntimeError):
    pass


def write_once(
    path: Path,
    header: HeaderNote,
    columns: Sequence[str],
    rows: Iterable[Sequence[Any]],
) -> Path:
    if path.exists():
        raise ImmutableDeliverable(str(path))
    return write_tsv(path, header, columns, rows)


==> anc/release/harness/pairing.py <==
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from typing import Iterable, Sequence

from errand.config import Backbone, serving_for
from world.dispatch import DispatchTier

from .seeds import MAIN_SEEDS

SERVERS: tuple[int, ...] = (38326, 38486)
BACKBONE_TAG: dict[Backbone, str] = {Backbone.EIGHT_B: "8b", Backbone.FOUR_B: "4b"}


@lru_cache(maxsize=None)
def instrument_fingerprint(backbone: Backbone) -> str:
    from .fingerprint import instrument_digest

    return instrument_digest(serving_for(backbone))


def server_for(seed: int, ladder: Sequence[int] = MAIN_SEEDS) -> int:
    position = ladder.index(seed) if seed in ladder else seed
    return SERVERS[position % len(SERVERS)]


def cap_token(cap_per_hundred: float, tier: DispatchTier) -> str:
    cap = "nocap" if cap_per_hundred == float("inf") else f"{int(cap_per_hundred)}"
    suffix = "high" if tier is DispatchTier.HIGH else ""
    return f"b{cap}{suffix}"


@dataclass(frozen=True, slots=True)
class RunSpec:
    wave: str
    arm: str
    seed: int
    cap_per_hundred: float
    tier: DispatchTier = DispatchTier.MID
    backbone: Backbone = Backbone.EIGHT_B
    server: int = 0
    run_family: str = "v3"
    fingerprint: str = ""

    def __post_init__(self) -> None:
        if not self.fingerprint:
            object.__setattr__(self, "fingerprint", instrument_fingerprint(self.backbone))

    @property
    def host(self) -> int:
        return self.server or server_for(self.seed)

    @property
    def run_id(self) -> str:
        return "_".join(
            (
                self.run_family,
                BACKBONE_TAG[self.backbone],
                self.wave,
                self.arm,
                cap_token(self.cap_per_hundred, self.tier),
                f"s{self.seed}",
            )
        )

    def with_arm(self, arm: str) -> "RunSpec":
        return RunSpec(
            wave=self.wave,
            arm=arm,
            seed=self.seed,
            cap_per_hundred=self.cap_per_hundred,
            tier=self.tier,
            backbone=self.backbone,
            server=self.server,
            run_family=self.run_family,
        )


@dataclass(frozen=True, slots=True)
class PairedRuns:
    treatment: RunSpec
    control: RunSpec

    @property
    def pair_id(self) -> str:
        return f"{self.treatment.run_id}__vs__{self.control.run_id}"

    @property
    def same_machine(self) -> bool:
        return self.treatment.host == self.control.host


class FingerprintMismatch(RuntimeError):
    pass


def comparable(left: RunSpec, right: RunSpec) -> bool:
    return (
        left.fingerprint == right.fingerprint
        and left.seed == right.seed
        and left.cap_per_hundred == right.cap_per_hundred
        and left.tier is right.tier
        and left.host == right.host
    )


def assert_comparable(left: RunSpec, right: RunSpec) -> None:
    if not comparable(left, right):
        raise FingerprintMismatch(f"{left.run_id} is not paired with {right.run_id}")


def paired_plan(
    wave: str,
    treatment_arm: str,
    control_arm: str,
    seeds: Iterable[int],
    caps: Iterable[float],
    tier: DispatchTier = DispatchTier.MID,
    backbone: Backbone = Backbone.EIGHT_B,
    ladder: Sequence[int] = MAIN_SEEDS,
) -> tuple[PairedRuns, ...]:
    plan: list[PairedRuns] = []
    for cap in caps:
        for seed in seeds:
            host = server_for(seed, ladder)
            treatment = RunSpec(wave, treatment_arm, seed, cap, tier, backbone, host)
            control = RunSpec(wave, control_arm, seed, cap, tier, backbone, host)
            assert_comparable(treatment, control)
            plan.append(PairedRuns(treatment, control))
    return tuple(plan)


def sweep_plan(
    wave: str,
    arms: Iterable[str],
    seeds: Iterable[int],
    caps: Iterable[float],
    tier: DispatchTier = DispatchTier.MID,
    backbone: Backbone = Backbone.EIGHT_B,
    ladder: Sequence[int] = MAIN_SEEDS,
) -> tuple[RunSpec, ...]:
    return tuple(
        RunSpec(wave, arm, seed, cap, tier, backbone, server_for(seed, ladder))
        for cap in caps
        for arm in arms
        for seed in seeds
    )


==> anc/release/harness/runner.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from typing import Callable, Protocol, Sequence

import numpy as np

from arms.base import BuildContext
from arms.registry import build_arm
from audit.whitelist import assert_no_truth_leak
from errand.config import RELEASE_PINNED, SchedulerConfig
from errand.lifecycle import LifecycleTransition
from errand.scheduler import ErrandScheduler, StepInput, StepRecord
from errand.store import BriefingItem
from world.agentodyssey_rules import AgentPosition, RuleContext, build_rule_pipeline
from world.atoms import V3_ROSTER, Atom, JUDGED_DOMAIN_EXCLUSIONS, initial_truth, roster_by_id
from world.dispatch import build_order_stream, orders_per_atom
from world.drift import DRIFT_SCHEDULE, CorrelatedFlipGroup, TwoStateDrift
from world.orders import WorkOrder
from world.receipts import Observation, Traversal, observations_from_traversal, purchased_observation
from world.topology import DEFAULT_TOPOLOGY, HUB_SITE, Topology
from world.truth_log import AtomFlipCounts, TruthLog

from .ledger import RunPrefix
from .pairing import RunSpec
from .seeds import generator_for


ABANDON_MULTIPLE = 4
ABANDON_FLOOR = 40
ABANDONED_OUTCOME = "abandoned_fail"


@dataclass(frozen=True, slots=True)
class SuccessModel:
    assisted_fresh: float = 0.86
    assisted_stale: float = 0.06
    unassisted: float = 0.35


@dataclass(frozen=True, slots=True)
class ServedDecision:
    item_id: str
    used_value: str
    assisted: bool


class FrozenPolicy(Protocol):
    name: str

    def serve(
        self,
        order: WorkOrder,
        retrieved: Sequence[BriefingItem],
        recorded_value: Callable[[str], str],
        step: int,
    ) -> ServedDecision: ...


@dataclass(frozen=True, slots=True)
class ScriptedFrozenPolicy:
    name: str = "scripted_frozen"

    def serve(
        self,
        order: WorkOrder,
        retrieved: Sequence[BriefingItem],
        recorded_value: Callable[[str], str],
        step: int,
    ) -> ServedDecision:
        for item in retrieved:
            if order.atom_id in item.atom_ids:
                return ServedDecision(item.item_id, recorded_value(order.atom_id), True)
        return ServedDecision("", "", False)


@dataclass(frozen=True, slots=True)
class TruthLogExecutor:
    truth_log: TruthLog

    def observe(self, step: int, item: BriefingItem, cost_actions: int) -> Observation:
        return purchased_observation(
            step=step,
            atom_id=item.primary_atom,
            site=item.site,
            cost_actions=cost_actions,
            truth_log=self.truth_log,
        )


@dataclass(frozen=True, slots=True)
class EncounterRow:
    step: int
    site: str
    atom: str
    order_id: str
    verb: str
    is_knowledge_step: bool
    used_belief: str
    truth_at_step: str
    outcome: str
    in_domain: bool

    @property
    def success(self) -> bool:
        return self.outcome.endswith("success")

    @property
    def fresh(self) -> bool:
        return self.used_belief == self.truth_at_step


@dataclass(frozen=True, slots=True)
class AtomRollup:
    atom: str
    group: str
    c: int
    area: str
    verb: str
    npc: str
    n_workorder: int
    n_enc: int
    n_used: int
    n_errand_enc: int
    n_fresh: int
    n_stale: int
    cond_num: int
    cond_den: int
    cond_num_fresh: int
    cond_den_fresh: int
    cond_num_stale: int
    cond_den_stale: int
    lit_num: int
    lit_den: int
    flip_applied: int
    flip_blocked: int
    in_excluded: int


@dataclass(frozen=True, slots=True)
class RunOutcome:
    spec: RunSpec
    prefix: RunPrefix
    steps: tuple[StepRecord, ...]
    encounters: tuple[EncounterRow, ...]
    rollups: tuple[AtomRollup, ...]
    transitions: tuple[LifecycleTransition, ...]
    flip_counts: tuple[AtomFlipCounts, ...]
    kb_snapshot: tuple[tuple[str, str, str, int, int, int], ...]
    scheduler: ErrandScheduler
    truth_log: TruthLog
    orders: tuple[WorkOrder, ...]

    @property
    def scored_encounters(self) -> tuple[EncounterRow, ...]:
        return self.encounters

    @property
    def funded_errands(self) -> int:
        return sum(len(record.funded_items) for record in self.steps)


@dataclass(slots=True)
class OrderBook:
    orders: tuple[WorkOrder, ...]
    cursor: int = 0
    active: WorkOrder | None = None

    def release(self, step: int) -> WorkOrder | None:
        if self.active is None and self.cursor < len(self.orders):
            candidate = self.orders[self.cursor]
            if candidate.issued_step <= step:
                self.active = candidate
                self.cursor += 1
        return self.active

    def settle(self) -> WorkOrder | None:
        completed = self.active
        self.active = None
        return completed


@dataclass(slots=True)
class RunTally:
    encounters: list[EncounterRow] = field(default_factory=list)
    errand_touches: dict[str, int] = field(default_factory=dict)

    def note_errand(self, atom_id: str) -> None:
        self.errand_touches[atom_id] = self.errand_touches.get(atom_id, 0) + 1


def build_world(
    spec: RunSpec,
    roster: Sequence[Atom],
    config: SchedulerConfig,
    rng: np.random.Generator,
    topology: Topology,
    correlated_groups: Sequence[CorrelatedFlipGroup],
    intensity_scale: float,
) -> tuple[TruthLog, TwoStateDrift, tuple[WorkOrder, ...]]:
    truth_log = TruthLog(
        initial_values=initial_truth(roster),
        kinds={atom.atom_id: str(atom.kind) for atom in roster},
    )
    drift = TwoStateDrift(
        roster=roster,
        rng=rng,
        schedule=DRIFT_SCHEDULE,
        topology=topology,
        correlated_groups=correlated_groups,
        intensity_scale=intensity_scale,
    )
    orders = build_order_stream(
        tier=spec.tier,
        roster=roster,
        horizon=config.horizon.total_steps,
        warmup=config.horizon.warmup_steps,
        rng=rng,
        topology=topology,
    )
    return truth_log, drift, orders


def abandon_after(order: WorkOrder) -> int:
    return max(ABANDON_MULTIPLE * order.span_steps, ABANDON_FLOOR)


def abandoned_row(order: WorkOrder, step: int, truth_value: str) -> EncounterRow:
    return EncounterRow(
        step=step,
        site=order.target_site,
        atom=order.atom_id,
        order_id=order.order_id,
        verb=order.verb,
        is_knowledge_step=False,
        used_belief="",
        truth_at_step=truth_value,
        outcome=ABANDONED_OUTCOME,
        in_domain=order.atom_id not in JUDGED_DOMAIN_EXCLUSIONS,
    )


def score_outcome(
    decision: ServedDecision,
    truth_value: str,
    success_model: SuccessModel,
    rng: np.random.Generator,
) -> str:
    if not decision.assisted:
        return "unassisted_success" if rng.random() < success_model.unassisted else "unassisted_fail"
    matched = decision.used_value == truth_value
    threshold = success_model.assisted_fresh if matched else success_model.assisted_stale
    return "success" if rng.random() < threshold else "fail"


def run_deployment(
    spec: RunSpec,
    config: SchedulerConfig = RELEASE_PINNED,
    roster: Sequence[Atom] = V3_ROSTER,
    topology: Topology = DEFAULT_TOPOLOGY,
    policy: FrozenPolicy = ScriptedFrozenPolicy(),
    success_model: SuccessModel = SuccessModel(),
    correlated_groups: Sequence[CorrelatedFlipGroup] = (),
    intensity_scale: float = 1.0,
    reference_spend_rate: float = 0.0,
) -> RunOutcome:
    world_rng = generator_for(spec.seed, f"world:{spec.tier}")
    arm_rng = generator_for(spec.seed, f"arm:{spec.arm}")
    score_rng = generator_for(spec.seed, f"score:{spec.tier}")

    truth_log, drift, orders = build_world(
        spec, roster, config, world_rng, topology, correlated_groups, intensity_scale
    )
    context = BuildContext(
        roster=tuple(roster),
        config=config.with_cap(spec.cap_per_hundred),
        rng=arm_rng,
        truth_log=truth_log,
        tier=spec.tier,
        topology=topology,
        reference_spend_rate=reference_spend_rate,
    )
    scheduler = build_arm(spec.arm).build(context)
    executor = TruthLogExecutor(truth_log)
    pipeline = build_rule_pipeline()
    book = OrderBook(orders)
    agent = AgentPosition(site=HUB_SITE)
    tally = RunTally()
    records: list[StepRecord] = []
    by_id = roster_by_id(roster)
    busy_until = 0

    for step in range(1, config.horizon.total_steps + 1):
        if step == 1:
            assert_no_truth_leak(orders)
        active = book.release(step)
        if active is not None and step - active.issued_step > abandon_after(active):
            if config.horizon.in_window(step):
                tally.encounters.append(
                    abandoned_row(active, step, truth_log.value_at(active.atom_id, step))
                )
            book.settle()
            active = None
        rule_context = RuleContext(
            step=step,
            topology=topology,
            roster=by_id,
            truth_log=truth_log,
            drift=drift,
            agent=agent,
            active_order=None if step < busy_until else active,
            rng=world_rng,
        )
        rule_context = pipeline.run(rule_context)
        traversal = rule_context.traversal or Traversal(step, agent.site, "", "", ())
        observations = observations_from_traversal(traversal, truth_log)

        used_item = ""
        if rule_context.order_completed and active is not None:
            item = scheduler.store.item_for_atom(active.atom_id)
            retrieved = scheduler.store.retrieve(
                site=active.target_site,
                step=step,
                distance_to=topology.distance,
                filters=scheduler.retrieval_filters,
                width=config.index.retrieval_width,
            )
            decision = policy.serve(active, retrieved, scheduler.store.recorded_value, step)
            truth_value = truth_log.value_at(active.atom_id, step)
            outcome = score_outcome(decision, truth_value, success_model, score_rng)
            used_item = decision.item_id
            if config.horizon.in_window(step):
                tally.encounters.append(
                    EncounterRow(
                        step=step,
                        site=active.target_site,
                        atom=active.atom_id,
                        order_id=active.order_id,
                        verb=active.verb,
                        is_knowledge_step=decision.assisted,
                        used_belief=decision.used_value,
                        truth_at_step=truth_value,
                        outcome=outcome,
                        in_domain=active.atom_id not in JUDGED_DOMAIN_EXCLUSIONS
                        and (item is None or not item.legacy),
                    )
                )
            book.settle()

        step_input = StepInput(
            step=step,
            current_site=agent.site,
            observations=observations,
            used_item_id=used_item,
            steps_remaining=config.horizon.total_steps - step,
        )
        record = scheduler.run_step(step_input, executor)
        if config.horizon.in_window(step):
            records.append(record)
        if record.is_errand_step:
            busy_until = step + int(record.cost_this_step)
            for item_id in record.funded_items:
                tally.note_errand(scheduler.store.item(item_id).primary_atom)

    return RunOutcome(
        spec=spec,
        prefix=RunPrefix(spec.run_id, spec.seed, spec.host, spec.arm, spec.fingerprint),
        steps=tuple(records),
        encounters=tuple(tally.encounters),
        rollups=build_rollups(tally, orders, truth_log, roster, scheduler),
        transitions=scheduler.transitions,
        flip_counts=truth_log.all_counts(),
        kb_snapshot=scheduler.store.snapshot(),
        scheduler=scheduler,
        truth_log=truth_log,
        orders=orders,
    )


def build_rollups(
    tally: RunTally,
    orders: Sequence[WorkOrder],
    truth_log: TruthLog,
    roster: Sequence[Atom],
    scheduler: ErrandScheduler,
) -> tuple[AtomRollup, ...]:
    workorders = orders_per_atom(orders)
    rollups: list[AtomRollup] = []
    for atom in roster:
        rows = [row for row in tally.encounters if row.atom == atom.atom_id]
        used = [row for row in rows if row.is_knowledge_step]
        fresh = [row for row in used if row.fresh]
        stale = [row for row in used if not row.fresh]
        counts = truth_log.counts(atom.atom_id)
        rollups.append(
            AtomRollup(
                atom=atom.atom_id,
                group=str(atom.group),
                c=atom.errand_cost,
                area=atom.site,
                verb=atom.verb,
                npc=atom.npc,
                n_workorder=workorders.get(atom.atom_id, 0),
                n_enc=len(rows),
                n_used=len(used),
                n_errand_enc=tally.errand_touches.get(atom.atom_id, 0),
                n_fresh=len(fresh),
                n_stale=len(stale),
                cond_num=sum(1 for row in used if row.success),
                cond_den=len(used),
                cond_num_fresh=sum(1 for row in fresh if row.success),
                cond_den_fresh=len(fresh),
                cond_num_stale=sum(1 for row in stale if row.success),
                cond_den_stale=len(stale),
                lit_num=sum(1 for row in used if row.fresh),
                lit_den=len(used),
                flip_applied=counts.n_effective,
                flip_blocked=counts.n_blocked,
                in_excluded=int(atom.atom_id in JUDGED_DOMAIN_EXCLUSIONS),
            )
        )
    return tuple(rollups)


==> anc/release/harness/seeds.py <==
from __future__ import annotations

from enum import StrEnum
from hashlib import blake2b

import numpy as np


class SeedCohort(StrEnum):
    MAIN = "main"
    GATE = "gate"
    EXTENDED = "extended"
    BREADTH = "breadth"
    GRID = "grid"


MAIN_SEEDS: tuple[int, ...] = (42, 43, 44, 45, 46)
FAR_SEEDS: tuple[int, ...] = (82, 132, 172, 212, 252, 292)
GATE_SEEDS: tuple[int, ...] = MAIN_SEEDS + FAR_SEEDS[:3]
EXTENDED_SEEDS: tuple[int, ...] = MAIN_SEEDS + FAR_SEEDS
BREADTH_SEEDS: tuple[int, ...] = MAIN_SEEDS[:3]
GRID_SEEDS: tuple[int, ...] = tuple(range(1, 21))

COHORTS: dict[SeedCohort, tuple[int, ...]] = {
    SeedCohort.MAIN: MAIN_SEEDS,
    SeedCohort.GATE: GATE_SEEDS,
    SeedCohort.EXTENDED: EXTENDED_SEEDS,
    SeedCohort.BREADTH: BREADTH_SEEDS,
    SeedCohort.GRID: GRID_SEEDS,
}


def seeds_for(cohort: SeedCohort) -> tuple[int, ...]:
    return COHORTS[cohort]


def salt_to_int(salt: str) -> int:
    return int.from_bytes(blake2b(salt.encode("utf-8"), digest_size=8).digest(), "big")


def generator_for(seed: int, salt: str = "") -> np.random.Generator:
    sequence = np.random.SeedSequence(entropy=seed, spawn_key=(salt_to_int(salt),))
    return np.random.default_rng(sequence)


def paired_generators(seed: int, salts: tuple[str, ...]) -> tuple[np.random.Generator, ...]:
    return tuple(generator_for(seed, salt) for salt in salts)


==> anc/release/harness/smoke.py <==
from __future__ import annotations

from dataclasses import dataclass, replace
from pathlib import Path
from typing import Sequence

from arms.registry import NUMERIC_INDEX_ALIAS, arm_names, spec_of
from audit.stratified import stratified_audit
from audit.whitelist import assert_no_truth_leak, whitelist_report
from errand.config import HorizonConfig, RELEASE_PINNED, SchedulerConfig
from world.atoms import V3_ROSTER, Atom, AtomKind, cost_contract_mismatches
from world.dispatch import DispatchTier
from world.topology import DEFAULT_TOPOLOGY, Topology

from .pairing import RunSpec
from .runner import RunOutcome, run_deployment

SMOKE_HORIZON = HorizonConfig(total_steps=1600, warmup_steps=200, prefix_readout_steps=800)
PAIRED_HORIZON = HorizonConfig(total_steps=300, warmup_steps=40, prefix_readout_steps=150)
PAIRED_CHECK_ARMS: tuple[str, str] = ("nu_hat_open", NUMERIC_INDEX_ALIAS)
SMOKE_SEED = 42
SMOKE_CAP = 12.0
SMOKE_REFERENCE_SPEND = 0.1


@dataclass(frozen=True, slots=True)
class SmokeLine:
    tag: str
    subject: str
    detail: str
    passed: bool

    def render(self) -> str:
        verdict = "OK" if self.passed else "FAIL"
        return f"[{self.tag}] {self.subject} ....... {verdict} ({self.detail})"


@dataclass(frozen=True, slots=True)
class SmokeReport:
    lines: tuple[SmokeLine, ...]

    @property
    def passed(self) -> bool:
        return all(line.passed for line in self.lines)

    def render(self) -> str:
        body = "\n".join(line.render() for line in self.lines)
        return f"{body}\nSMOKE {'ALL GREEN' if self.passed else 'BLOCKED'}"

    def write(self, path: Path) -> Path:
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(self.render() + "\n", encoding="utf-8")
        return path


def smoke_config(base: SchedulerConfig = RELEASE_PINNED) -> SchedulerConfig:
    return replace(base, horizon=SMOKE_HORIZON)


def smoke_run(
    arm: str,
    tier: DispatchTier,
    config: SchedulerConfig,
    reference_spend_rate: float = SMOKE_REFERENCE_SPEND,
) -> RunOutcome:
    spec = RunSpec(wave="SMOKE", arm=arm, seed=SMOKE_SEED, cap_per_hundred=SMOKE_CAP, tier=tier)
    return run_deployment(spec, config=config, reference_spend_rate=reference_spend_rate)


def decision_path_line(arm: str, outcome: RunOutcome) -> SmokeLine:
    spec = spec_of(arm)
    funded = outcome.funded_errands
    clauses = {record.clause for record in outcome.steps if record.clause}
    if spec.spends:
        passed = funded > 0
        detail = f"{funded} errands, clauses {sorted(clauses)}"
    else:
        passed = funded == 0
        detail = f"zero-spend anchor held, clauses {sorted(clauses)}"
    return SmokeLine("smoke_arms_all", arm, detail, passed)


def contract_line(
    roster: Sequence[Atom] = V3_ROSTER,
    topology: Topology = DEFAULT_TOPOLOGY,
) -> SmokeLine:
    mismatches = cost_contract_mismatches(roster, topology)
    return SmokeLine(
        "contract",
        "c = d+1 per-atom reconciliation",
        f"{len(roster) - len(mismatches)}/{len(roster)} exact, {len(mismatches)} mismatch",
        not mismatches,
    )


def topology_census_line(topology: Topology = DEFAULT_TOPOLOGY) -> SmokeLine:
    detail = "; ".join(
        f"{cluster} {oscillating} oscillating"
        + (f" on bridge edge {' '.join(bridges)}" if bridges else "")
        for cluster, oscillating, bridges in topology.oscillation_census()
    )
    return SmokeLine(
        "topology_census",
        "oscillating and bridge edges by cluster",
        detail,
        True,
    )


def decision_path(outcome: RunOutcome) -> tuple[tuple[int, int, float, tuple[str, ...], str], ...]:
    return tuple(
        (
            record.step,
            record.is_errand_step,
            record.cost_this_step,
            record.funded_items,
            record.clause,
        )
        for record in outcome.steps
    )


def encounter_path(outcome: RunOutcome) -> tuple[tuple[object, ...], ...]:
    return tuple(
        (
            row.step,
            row.site,
            row.atom,
            row.order_id,
            row.verb,
            row.is_knowledge_step,
            row.used_belief,
            row.truth_at_step,
            row.outcome,
            row.in_domain,
        )
        for row in outcome.encounters
    )


def paired_outcome_line(tier: DispatchTier = DispatchTier.MID) -> SmokeLine:
    settings = replace(RELEASE_PINNED, horizon=PAIRED_HORIZON)
    left, right = (smoke_run(arm, tier, settings, 0.0) for arm in PAIRED_CHECK_ARMS)
    same_decisions = decision_path(left) == decision_path(right)
    same_rows = encounter_path(left) == encounter_path(right)
    detail = (
        f"{len(left.steps)} scored steps, decision paths "
        f"{'identical' if same_decisions else 'divergent'}, "
        f"{len(left.encounters)} vs {len(right.encounters)} encounter rows "
        f"{'identical' if same_rows else 'divergent'}"
    )
    return SmokeLine(
        "paired_decision_null",
        " vs ".join(PAIRED_CHECK_ARMS),
        detail,
        same_decisions and same_rows,
    )


def component_trace(
    outcome: RunOutcome,
    config: SchedulerConfig,
    roster: Sequence[Atom] = V3_ROSTER,
    topology: Topology = DEFAULT_TOPOLOGY,
) -> tuple[int, int]:
    path_atoms = {atom.atom_id: atom for atom in roster if atom.kind is AtomKind.PATH}
    events = sorted(
        (event for event in outcome.truth_log.applied_events() if event.atom_id in path_atoms),
        key=lambda event: event.step,
    )
    closed: set[tuple[str, str]] = set()
    cursor = 0
    worst = 1
    worst_step = 0
    for step in range(1, config.horizon.total_steps + 1):
        while cursor < len(events) and events[cursor].step <= step:
            event = events[cursor]
            cursor += 1
            edge = topology.edge_for_path_atom(event.atom_id)
            if edge is None:
                continue
            if event.to_value == path_atoms[event.atom_id].flipped_value:
                closed.add(edge.key())
            else:
                closed.discard(edge.key())
        components = topology.component_count(frozenset(closed))
        if components > worst:
            worst = components
            worst_step = step
    return worst, worst_step


def connectivity_line(outcome: RunOutcome, config: SchedulerConfig) -> SmokeLine:
    worst, worst_step = component_trace(outcome, config)
    detail = f"{config.horizon.total_steps} steps walked, max components {worst}"
    if worst > 1:
        detail = f"{detail}, first split at step {worst_step}"
    return SmokeLine("world_connected", "one component at every step", detail, worst == 1)


def truth_leak_line(outcome: RunOutcome) -> SmokeLine:
    count, findings = whitelist_report(outcome.orders)
    return SmokeLine(
        "assert_no_truth_leak",
        "order text whitelist",
        f"{count} orders scanned, {len(findings)} findings",
        not findings,
    )


def layered_audit_line(outcome: RunOutcome, roster: Sequence[Atom] = V3_ROSTER) -> SmokeLine:
    group_of_atom = {atom.atom_id: str(atom.group) for atom in roster}
    closed_at = {
        (event.atom_id, event.step): True
        for event in outcome.truth_log.applied_events()
        if event.to_value == "closed"
    }
    report = stratified_audit(
        encounters=outcome.encounters,
        charges=outcome.steps,
        group_of_atom=group_of_atom,
        group_of_item=group_of_atom,
        closed_at=closed_at,
    )
    return SmokeLine(
        "layered_audit",
        "duplicate-billing / lock-passable / encounter-predicate",
        report.render(),
        report.clean,
    )


def manifest_line(manifest: Path, first_launch: Path | None = None) -> SmokeLine:
    if not manifest.exists():
        return SmokeLine("manifest", str(manifest.name), "manifest absent", False)
    if first_launch is None or not first_launch.exists():
        return SmokeLine("manifest", str(manifest.name), "registered", True)
    ordered = manifest.stat().st_mtime <= first_launch.stat().st_mtime
    return SmokeLine(
        "manifest",
        str(manifest.name),
        "mtime precedes any launch" if ordered else "manifest younger than a launch stamp",
        ordered,
    )


def run_smoke(
    arms: Sequence[str] = (),
    tier: DispatchTier = DispatchTier.MID,
    config: SchedulerConfig | None = None,
) -> SmokeReport:
    resolved = arms or arm_names()
    settings = config or smoke_config()
    lines: list[SmokeLine] = []
    reference: RunOutcome | None = None
    for arm in resolved:
        outcome = smoke_run(arm, tier, settings)
        reference = reference or outcome
        lines.append(decision_path_line(arm, outcome))
    lines.append(contract_line())
    lines.append(topology_census_line())
    lines.append(paired_outcome_line(tier))
    if reference is not None:
        assert_no_truth_leak(reference.orders)
        lines.append(truth_leak_line(reference))
        lines.append(layered_audit_line(reference))
        lines.append(connectivity_line(reference, settings))
    return SmokeReport(tuple(lines))


==> anc/release/metrics/__init__.py <==
from .bootstrap import BootstrapInterval, seed_clustered_bootstrap, spearman
from .calibers import CaliberSet, calibers, fresh_stale_split, sign_cosign, stale_cost_points
from .domains import DualDomainReading, JudgedDomain, dual_emission, pinned_domain
from .paired_t import PairedInterval, mean_interval, paired_difference
from .spend import SpendSummary, equal_spend_gap, result_row_fields, summarize
from .stale_share import StaleShare, stale_share, stale_share_by_group

__all__ = [
    "BootstrapInterval",
    "CaliberSet",
    "DualDomainReading",
    "JudgedDomain",
    "PairedInterval",
    "SpendSummary",
    "StaleShare",
    "calibers",
    "dual_emission",
    "equal_spend_gap",
    "fresh_stale_split",
    "mean_interval",
    "paired_difference",
    "pinned_domain",
    "result_row_fields",
    "seed_clustered_bootstrap",
    "sign_cosign",
    "spearman",
    "stale_cost_points",
    "stale_share",
    "stale_share_by_group",
    "summarize",
]


==> anc/release/metrics/bootstrap.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Mapping, Sequence

import numpy as np

DEFAULT_RESAMPLES = 10000
DEFAULT_ALPHA = 0.05


@dataclass(frozen=True, slots=True)
class BootstrapInterval:
    point: float
    low: float
    high: float
    resamples: int
    clusters: int

    @property
    def half_width(self) -> float:
        return 0.5 * (self.high - self.low)

    @property
    def excludes_zero(self) -> bool:
        return self.low > 0.0 or self.high < 0.0

    @property
    def lower_bound_positive(self) -> bool:
        return self.low > 0.0


def seed_clustered_bootstrap(
    values_by_seed: Mapping[int, Sequence[float]],
    rng: np.random.Generator,
    resamples: int = DEFAULT_RESAMPLES,
    alpha: float = DEFAULT_ALPHA,
    scale: float = 100.0,
) -> BootstrapInterval:
    seeds = sorted(values_by_seed)
    pooled = np.concatenate([np.asarray(values_by_seed[seed], dtype=float) for seed in seeds])
    draws = np.empty(resamples, dtype=float)
    for index in range(resamples):
        picked = rng.choice(len(seeds), size=len(seeds), replace=True)
        sample = np.concatenate(
            [np.asarray(values_by_seed[seeds[position]], dtype=float) for position in picked]
        )
        draws[index] = sample.mean()
    low, high = np.percentile(draws, [100.0 * alpha / 2.0, 100.0 * (1.0 - alpha / 2.0)])
    return BootstrapInterval(
        point=float(pooled.mean()) * scale,
        low=float(low) * scale,
        high=float(high) * scale,
        resamples=resamples,
        clusters=len(seeds),
    )


def halfwidth_scaling(reference_halfwidth: float, reference_n: int, target_n: int) -> float:
    return reference_halfwidth * float(np.sqrt(reference_n / max(target_n, 1)))


def spearman(x: Sequence[float], y: Sequence[float]) -> float:
    left = np.argsort(np.argsort(np.asarray(x, dtype=float)))
    right = np.argsort(np.argsort(np.asarray(y, dtype=float)))
    left = left - left.mean()
    right = right - right.mean()
    denominator = float(np.sqrt((left**2).sum() * (right**2).sum()))
    return float((left * right).sum() / denominator) if denominator else 0.0


==> anc/release/metrics/calibers.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Protocol, Sequence

NOT_AVAILABLE = "N/A"
MIN_STALE_CELL = 30


class EncounterLike(Protocol):
    step: int
    atom: str
    is_knowledge_step: bool
    in_domain: bool
    used_belief: str
    truth_at_step: str
    outcome: str

    @property
    def success(self) -> bool: ...

    @property
    def fresh(self) -> bool: ...


@dataclass(frozen=True, slots=True)
class CaliberSet:
    cond_dom: float
    cond_all: float
    cond_lit: float
    itt: float
    n_encounters: int
    n_used: int
    n_stale: int

    @property
    def conditional_available(self) -> bool:
        return self.n_stale >= MIN_STALE_CELL

    def cond_dom_or_na(self) -> float | str:
        return self.cond_dom if self.conditional_available else NOT_AVAILABLE


def rate(numerator: int, denominator: int) -> float:
    return numerator / denominator if denominator else 0.0


def knowledge_rows(rows: Iterable[EncounterLike]) -> tuple[EncounterLike, ...]:
    return tuple(row for row in rows if row.is_knowledge_step)


def judged_rows(rows: Iterable[EncounterLike]) -> tuple[EncounterLike, ...]:
    return tuple(row for row in rows if row.in_domain)


def intention_to_treat(rows: Sequence[EncounterLike]) -> float:
    return rate(sum(1 for row in rows if row.success), len(rows))


def conditional_success(rows: Sequence[EncounterLike]) -> float:
    used = knowledge_rows(rows)
    return rate(sum(1 for row in used if row.success), len(used))


def literal_match(rows: Sequence[EncounterLike]) -> float:
    used = knowledge_rows(rows)
    return rate(sum(1 for row in used if row.fresh), len(used))


def stale_uses(rows: Sequence[EncounterLike]) -> int:
    return sum(1 for row in knowledge_rows(rows) if not row.fresh)


def calibers(rows: Sequence[EncounterLike]) -> CaliberSet:
    judged = judged_rows(rows)
    return CaliberSet(
        cond_dom=conditional_success(judged),
        cond_all=conditional_success(rows),
        cond_lit=literal_match(judged),
        itt=intention_to_treat(rows),
        n_encounters=len(rows),
        n_used=len(knowledge_rows(judged)),
        n_stale=stale_uses(judged),
    )


def fresh_stale_split(rows: Sequence[EncounterLike]) -> tuple[float, float, int, int]:
    used = knowledge_rows(judged_rows(rows))
    fresh = [row for row in used if row.fresh]
    stale = [row for row in used if not row.fresh]
    return (
        rate(sum(1 for row in fresh if row.success), len(fresh)),
        rate(sum(1 for row in stale if row.success), len(stale)),
        len(fresh),
        len(stale),
    )


def stale_cost_points(rows: Sequence[EncounterLike]) -> float:
    fresh_rate, stale_rate, _, _ = fresh_stale_split(rows)
    return 100.0 * (fresh_rate - stale_rate)


def sign_cosign(delta_conditional: float, delta_itt: float) -> bool:
    if delta_conditional == 0.0 or delta_itt == 0.0:
        return True
    return (delta_conditional > 0.0) == (delta_itt > 0.0)


def prefix_rows(rows: Iterable[EncounterLike], last_step: int) -> tuple[EncounterLike, ...]:
    return tuple(row for row in rows if row.step <= last_step)


==> anc/release/metrics/domains.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Sequence

from .calibers import CaliberSet, EncounterLike, calibers, conditional_success


@dataclass(frozen=True, slots=True)
class JudgedDomain:
    atoms: frozenset[str]
    exclusions: frozenset[str]
    pinned_at: str

    def contains(self, atom_id: str) -> bool:
        return atom_id in self.atoms and atom_id not in self.exclusions

    @property
    def size(self) -> int:
        return len(self.atoms - self.exclusions)


@dataclass(frozen=True, slots=True)
class DualDomainReading:
    judged: float
    full: float
    n_judged: int
    n_full: int

    @property
    def gap_points(self) -> float:
        return 100.0 * (self.judged - self.full)

    @property
    def domains_differ(self) -> bool:
        return self.judged != self.full


def pinned_domain(
    atom_ids: Iterable[str],
    exclusions: Iterable[str],
    pinned_at: str,
) -> JudgedDomain:
    return JudgedDomain(frozenset(atom_ids), frozenset(exclusions), pinned_at)


def restrict(rows: Sequence[EncounterLike], domain: JudgedDomain) -> tuple[EncounterLike, ...]:
    return tuple(row for row in rows if domain.contains(row.atom))


def dual_emission(rows: Sequence[EncounterLike], domain: JudgedDomain) -> DualDomainReading:
    judged = restrict(rows, domain)
    return DualDomainReading(
        judged=conditional_success(judged),
        full=conditional_success(rows),
        n_judged=len(judged),
        n_full=len(rows),
    )


def calibers_on(rows: Sequence[EncounterLike], domain: JudgedDomain) -> CaliberSet:
    return calibers(restrict(rows, domain))


def paired_domain(left: JudgedDomain, right: JudgedDomain) -> JudgedDomain:
    return JudgedDomain(
        atoms=left.atoms & right.atoms,
        exclusions=left.exclusions | right.exclusions,
        pinned_at=f"{left.pinned_at}+{right.pinned_at}",
    )


==> anc/release/metrics/paired_t.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Mapping, Sequence

import numpy as np

T_CRITICAL_95: Mapping[int, float] = {
    1: 12.706,
    2: 4.303,
    3: 3.182,
    4: 2.776,
    5: 2.571,
    6: 2.447,
    7: 2.365,
    8: 2.306,
    9: 2.262,
    10: 2.228,
    11: 2.201,
    12: 2.179,
    13: 2.160,
    14: 2.145,
    15: 2.131,
    20: 2.086,
    30: 2.042,
}

ASYMPTOTIC_T = 1.96


def t_critical(degrees_of_freedom: int) -> float:
    if degrees_of_freedom <= 0:
        return float("inf")
    if degrees_of_freedom in T_CRITICAL_95:
        return T_CRITICAL_95[degrees_of_freedom]
    keys = sorted(T_CRITICAL_95)
    for key in keys:
        if degrees_of_freedom < key:
            return T_CRITICAL_95[key]
    return ASYMPTOTIC_T


@dataclass(frozen=True, slots=True)
class PairedInterval:
    mean: float
    half_width: float
    n: int

    @property
    def low(self) -> float:
        return self.mean - self.half_width

    @property
    def high(self) -> float:
        return self.mean + self.half_width

    @property
    def excludes_zero(self) -> bool:
        return self.low > 0.0 or self.high < 0.0

    @property
    def lower_bound_positive(self) -> bool:
        return self.low > 0.0

    def scaled(self, factor: float) -> "PairedInterval":
        return PairedInterval(self.mean * factor, self.half_width * factor, self.n)


def paired_difference(
    treatment: Sequence[float],
    control: Sequence[float],
    scale: float = 100.0,
) -> PairedInterval:
    differences = np.asarray(treatment, dtype=float) - np.asarray(control, dtype=float)
    n = differences.size
    if n < 2:
        return PairedInterval(float(differences.mean()) * scale if n else 0.0, float("inf"), n)
    half = t_critical(n - 1) * float(differences.std(ddof=1)) / float(np.sqrt(n))
    return PairedInterval(float(differences.mean()) * scale, half * scale, n)


def mean_interval(values: Sequence[float], scale: float = 100.0) -> PairedInterval:
    array = np.asarray(values, dtype=float)
    n = array.size
    if n < 2:
        return PairedInterval(float(array.mean()) * scale if n else 0.0, float("inf"), n)
    half = t_critical(n - 1) * float(array.std(ddof=1)) / float(np.sqrt(n))
    return PairedInterval(float(array.mean()) * scale, half * scale, n)


def minimum_detectable_effect(
    standard_deviation: float,
    n: int,
    scale: float = 100.0,
) -> float:
    if n < 2:
        return float("inf")
    return t_critical(n - 1) * standard_deviation / float(np.sqrt(n)) * scale


def seed_means(values_by_seed: Mapping[int, Sequence[float]]) -> tuple[float, ...]:
    return tuple(float(np.mean(values)) for _, values in sorted(values_by_seed.items()))


==> anc/release/metrics/spend.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Any, Mapping, Sequence

from errand.gate import ACTIVE_CLAUSES, LEDGER_CLAUSE_ORDER, NoSpendReason, clause_histogram
from errand.scheduler import StepRecord


@dataclass(frozen=True, slots=True)
class SpendSummary:
    spend_rate: float
    mean_cost: float
    caphit_step: int
    n_errands: int
    clauses: Mapping[NoSpendReason, int]
    no_spend_steps: int

    @property
    def active_share(self) -> float:
        if not self.no_spend_steps:
            return 0.0
        return sum(self.clauses[clause] for clause in ACTIVE_CLAUSES) / self.no_spend_steps

    @property
    def passive_share(self) -> float:
        return 1.0 - self.active_share

    @property
    def binding(self) -> bool:
        return self.caphit_step > 0

    def clause_row(self) -> tuple[int, ...]:
        return tuple(self.clauses[clause] for clause in LEDGER_CLAUSE_ORDER)


def summarize(records: Sequence[StepRecord]) -> SpendSummary:
    errand_steps = [record for record in records if record.is_errand_step]
    spent = sum(record.cost_this_step for record in errand_steps)
    cap_hits = [
        record.step for record in records if record.no_spend_reason is NoSpendReason.BUDGET_CAP
    ]
    histogram = clause_histogram([record.no_spend_reason for record in records])
    return SpendSummary(
        spend_rate=spent / max(len(records), 1),
        mean_cost=spent / max(len(errand_steps), 1),
        caphit_step=cap_hits[0] if cap_hits else 0,
        n_errands=sum(len(record.funded_items) for record in records),
        clauses=histogram,
        no_spend_steps=sum(histogram.values()),
    )


def trailing_pace(records: Sequence[StepRecord]) -> tuple[tuple[int, float], ...]:
    return tuple((record.step, record.trailing_per_hundred) for record in records)


def cumulative_spend(records: Sequence[StepRecord]) -> tuple[tuple[int, float], ...]:
    return tuple((record.step, record.spend_cum) for record in records)


def wage_path(records: Sequence[StepRecord]) -> tuple[tuple[int, float], ...]:
    return tuple((record.step, record.wage) for record in records)


def equal_spend_gap(left: SpendSummary, right: SpendSummary) -> float:
    if right.spend_rate == 0.0:
        return 0.0
    return (right.spend_rate - left.spend_rate) / right.spend_rate


def result_row_fields(summary: SpendSummary) -> dict[str, Any]:
    counts = dict(zip(LEDGER_CLAUSE_ORDER, summary.clause_row()))
    return {
        "spend_rate": summary.spend_rate,
        "mean_cost": summary.mean_cost,
        "caphit_step": summary.caphit_step,
        "n_errands": summary.n_errands,
        "nsr_no_candidate": counts[NoSpendReason.NO_CANDIDATE],
        "nsr_idx_le_0": counts[NoSpendReason.IDX_LE_0],
        "nsr_gate_below_nu": counts[NoSpendReason.GATE_BELOW_NU],
        "nsr_budget_cap": counts[NoSpendReason.BUDGET_CAP],
        "nsr_inflight": counts[NoSpendReason.INFLIGHT],
    }


==> anc/release/metrics/stale_share.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Protocol, Sequence


class RollupLike(Protocol):
    atom: str
    group: str
    n_fresh: int
    n_stale: int
    in_excluded: int


@dataclass(frozen=True, slots=True)
class StaleShare:
    share: float
    n_fresh: int
    n_stale: int

    @property
    def n_used(self) -> int:
        return self.n_fresh + self.n_stale

    @property
    def percent(self) -> float:
        return 100.0 * self.share


def judged(rollups: Iterable[RollupLike]) -> tuple[RollupLike, ...]:
    return tuple(rollup for rollup in rollups if not rollup.in_excluded)


def stale_share(rollups: Sequence[RollupLike]) -> StaleShare:
    rows = judged(rollups)
    fresh = sum(rollup.n_fresh for rollup in rows)
    stale = sum(rollup.n_stale for rollup in rows)
    total = fresh + stale
    return StaleShare(share=stale / total if total else 0.0, n_fresh=fresh, n_stale=stale)


def stale_share_by_group(rollups: Sequence[RollupLike]) -> dict[str, StaleShare]:
    groups = sorted({rollup.group for rollup in judged(rollups)})
    return {
        group: stale_share([rollup for rollup in rollups if rollup.group == group])
        for group in groups
    }


def freshness_decoupling(itt: float, share: StaleShare) -> tuple[float, float]:
    return (itt, share.share)


==> anc/release/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "errand-release"
version = "1.0.0"
description = "Budgeted revalidation scheduling for deployed agent memory: scheduler library, instrument world, arms, harness, metrics, audits."
requires-python = ">=3.11"
dependencies = ["numpy>=1.24"]
classifiers = [
  "Programming Language :: Python :: 3.11",
  "Programming Language :: Python :: 3.12",
  "Intended Audience :: Science/Research",
]

[project.scripts]
errand-wave = "scripts.run_wave:main"
errand-lifeboat = "scripts.run_lifeboat:main"
errand-numerics = "scripts.run_numerics:main"
errand-export-atoms = "scripts.export_atoms:main"

[tool.setuptools]
packages = ["errand", "world", "arms", "harness", "metrics", "audit", "scripts"]

[tool.setuptools.package-data]
"*" = ["*.md"]


==> anc/release/scripts/__init__.py <==
from . import export_atoms, run_lifeboat, run_numerics, run_wave

__all__ = ["export_atoms", "run_lifeboat", "run_numerics", "run_wave"]


==> anc/release/scripts/export_atoms.py <==
from __future__ import annotations

import argparse
from dataclasses import dataclass
from datetime import date
from pathlib import Path
from typing import Any, Iterable, Sequence

from errand.config import Backbone
from harness.ledger import ATOMS_PER_RUN_COLUMNS, PREFIX_COLUMNS, HeaderNote, write_tsv
from harness.pairing import instrument_fingerprint
from world.atoms import AtomGroup

ROLLUP_GLOB = "*__atoms_per_run.tsv"
STALE_SHARE_COLUMNS: tuple[str, ...] = PREFIX_COLUMNS + ("stale_share", "n_fresh", "n_stale")
ROSTER_COLUMNS: tuple[str, ...] = (
    "group",
    "atoms",
    "n_workorder",
    "n_enc",
    "n_used",
    "n_fresh",
    "n_stale",
    "flip_applied",
    "flip_blocked",
)


@dataclass(frozen=True, slots=True)
class RollupRow:
    values: dict[str, str]

    def get(self, column: str) -> str:
        return self.values.get(column, "")

    def integer(self, column: str) -> int:
        raw = self.get(column)
        return int(raw) if raw else 0

    @property
    def judged(self) -> bool:
        return self.integer("in_excluded") == 0


def read_rollups(path: Path) -> tuple[RollupRow, ...]:
    lines = [line for line in path.read_text(encoding="utf-8").splitlines() if line.strip()]
    body = [line for line in lines if not line.startswith("#")]
    if not body:
        return ()
    columns = body[0].split("\t")
    return tuple(RollupRow(dict(zip(columns, line.split("\t")))) for line in body[1:])


def collect(directory: Path) -> tuple[RollupRow, ...]:
    return tuple(row for path in sorted(directory.glob(ROLLUP_GLOB)) for row in read_rollups(path))


def merged_rows(rows: Iterable[RollupRow]) -> tuple[tuple[Any, ...], ...]:
    return tuple(tuple(row.get(column) for column in ATOMS_PER_RUN_COLUMNS) for row in rows)


def stale_share_rows(rows: Sequence[RollupRow]) -> tuple[tuple[Any, ...], ...]:
    runs = sorted({row.get("run_id") for row in rows})
    emitted: list[tuple[Any, ...]] = []
    for run_id in runs:
        selected = [row for row in rows if row.get("run_id") == run_id and row.judged]
        if not selected:
            continue
        fresh = sum(row.integer("n_fresh") for row in selected)
        stale = sum(row.integer("n_stale") for row in selected)
        total = fresh + stale
        head = selected[0]
        emitted.append(
            tuple(head.get(column) for column in PREFIX_COLUMNS)
            + (stale / total if total else 0.0, fresh, stale)
        )
    return tuple(emitted)


def roster_rows(rows: Sequence[RollupRow]) -> tuple[tuple[Any, ...], ...]:
    emitted: list[tuple[Any, ...]] = []
    for group in AtomGroup:
        selected = [row for row in rows if row.get("group") == str(group) and row.judged]
        if not selected:
            continue
        emitted.append(
            (
                str(group),
                len({row.get("atom") for row in selected}),
                sum(row.integer("n_workorder") for row in selected),
                sum(row.integer("n_enc") for row in selected),
                sum(row.integer("n_used") for row in selected),
                sum(row.integer("n_fresh") for row in selected),
                sum(row.integer("n_stale") for row in selected),
                sum(row.integer("flip_applied") for row in selected),
                sum(row.integer("flip_blocked") for row in selected),
            )
        )
    return tuple(emitted)


def parse_args(argv: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(prog="export_atoms")
    parser.add_argument("--runs", type=Path, default=Path("deliverables/W13"))
    parser.add_argument("--out", type=Path, default=Path("deliverables/figdata"))
    parser.add_argument("--wave", default="Wave-1")
    parser.add_argument("--fingerprint", default=instrument_fingerprint(Backbone.EIGHT_B))
    parser.add_argument("--date", default=date.today().isoformat())
    return parser.parse_args(argv)


def main(argv: Sequence[str] | None = None) -> int:
    args = parse_args(argv)
    rows = collect(args.runs)
    if not rows:
        return 1
    header = HeaderNote(
        args.date,
        args.fingerprint,
        "per-run per-atom rollup merged across the wave; judged domain excludes in_excluded=1 rows",
        args.wave,
    )
    write_tsv(args.out / f"atoms_per_run_{args.wave.lower()}.tsv", header, ATOMS_PER_RUN_COLUMNS, merged_rows(rows))
    write_tsv(args.out / f"stale_share_{args.wave.lower()}.tsv", header, STALE_SHARE_COLUMNS, stale_share_rows(rows))
    write_tsv(args.out / f"roster_{args.wave.lower()}.tsv", header, ROSTER_COLUMNS, roster_rows(rows))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/release/scripts/run_lifeboat.py <==
from __future__ import annotations

import argparse
from dataclasses import dataclass
from datetime import date
from pathlib import Path
from typing import Sequence

import numpy as np

from errand.beliefs import relax
from errand.config import RELEASE_PINNED
from errand.voi import value_of_information
from harness.ledger import HeaderNote, write_tsv
from harness.seeds import GRID_SEEDS, generator_for

GRID_COLUMNS: tuple[str, ...] = (
    "run_id",
    "seed",
    "server",
    "arm",
    "fingerprint",
    "m",
    "c_tail",
    "budget_layer",
    "channel",
    "delta_order",
    "gate_proxy_per_k",
)

COVERAGE_LADDER: tuple[float, ...] = (1.0, 0.5, 0.25, 0.1, 0.05, 0.0)
COST_TAILS: dict[str, tuple[int, ...]] = {"light": (1, 2, 3), "heavy": (1, 3, 7)}
BUDGET_LAYERS: tuple[str, ...] = ("binding", "nonbinding")
CHANNELS: tuple[str, ...] = ("open", "closed")

N_ITEMS = 24
GRID_STEPS = 1200
FLIP_OUT = 0.004
FLIP_BACK = 0.006
USE_RATE_RANGE = (0.004, 0.030)
BINDING_FRACTION = 0.65
ARM_LABEL = "lifeboat_v3"
SERVER_LABEL = "cpu"


@dataclass(frozen=True, slots=True)
class GridCell:
    coverage: float
    cost_tail: str
    budget_layer: str
    channel: str
    seed: int

    @property
    def run_id(self) -> str:
        return f"v3_lb_m{self.coverage}_{self.cost_tail}_{self.budget_layer}_{self.channel}_s{self.seed}"


@dataclass(slots=True)
class ItemState:
    cost: int
    use_rate: float
    covered: bool
    stale: bool
    belief: float
    receipts: int
    abeyant: bool


@dataclass(frozen=True, slots=True)
class RunReading:
    fresh_use_share: float
    spend_rate: float
    free_receipts: int


def build_items(cell: GridCell, rng: np.random.Generator) -> list[ItemState]:
    costs = COST_TAILS[cell.cost_tail]
    covered_count = int(round(cell.coverage * N_ITEMS))
    return [
        ItemState(
            cost=int(costs[index % len(costs)]),
            use_rate=float(rng.uniform(*USE_RATE_RANGE)),
            covered=index < covered_count,
            stale=False,
            belief=RELEASE_PINNED.valuation.initial_belief,
            receipts=0,
            abeyant=False,
        )
        for index in range(N_ITEMS)
    ]


def stationary() -> float:
    return FLIP_OUT / (FLIP_OUT + FLIP_BACK)


def intensity() -> float:
    return FLIP_OUT + FLIP_BACK


def advance_world(items: Sequence[ItemState], rng: np.random.Generator) -> None:
    for item in items:
        rate = FLIP_BACK if item.stale else FLIP_OUT
        if rng.random() < rate:
            item.stale = not item.stale


def collect_free_receipts(
    items: Sequence[ItemState],
    channel: str,
    rng: np.random.Generator,
) -> int:
    collected = 0
    for item in items:
        if not item.covered or rng.random() >= item.use_rate:
            continue
        if channel == "closed" and item.abeyant:
            continue
        item.belief = 0.02 if not item.stale else 0.98
        item.receipts += 1
        item.abeyant = item.stale
        collected += 1
    return collected


def serve_uses(items: Sequence[ItemState], rng: np.random.Generator) -> tuple[int, int]:
    uses = 0
    fresh = 0
    for item in items:
        if item.abeyant or rng.random() >= item.use_rate:
            continue
        uses += 1
        fresh += int(not item.stale)
    return uses, fresh


def relax_beliefs(items: Sequence[ItemState]) -> None:
    for item in items:
        item.belief = relax(item.belief, stationary(), intensity(), 1)


def candidate_scores(items: Sequence[ItemState], wage: float) -> list[tuple[int, float]]:
    scored: list[tuple[int, float]] = []
    for index, item in enumerate(items):
        voi = value_of_information(
            item.belief,
            RELEASE_PINNED.valuation.misuse_loss,
            RELEASE_PINNED.valuation.forgone_gain,
        )
        value = voi * item.use_rate * min(1.0 / intensity(), float(GRID_STEPS))
        rate = value / float(item.cost)
        if rate >= wage:
            scored.append((index, rate))
    return scored


def resolve(item: ItemState) -> None:
    item.belief = 0.02 if not item.stale else 0.98
    item.abeyant = item.stale
    item.receipts += 1


def simulate(cell: GridCell, ordering: bool, cap_per_step: float, rng: np.random.Generator) -> RunReading:
    items = build_items(cell, rng)
    wage = RELEASE_PINNED.wage.intrinsic_floor
    spent = 0.0
    uses = 0
    fresh = 0
    free = 0
    for _ in range(GRID_STEPS):
        advance_world(items, rng)
        free += collect_free_receipts(items, cell.channel, rng)
        step_uses, step_fresh = serve_uses(items, rng)
        uses += step_uses
        fresh += step_fresh
        relax_beliefs(items)
        scored = candidate_scores(items, wage)
        if not scored:
            continue
        if ordering:
            index, _ = max(scored, key=lambda entry: entry[1])
        else:
            index = int(scored[int(rng.integers(0, len(scored)))][0])
        cost = float(items[index].cost)
        if spent + cost > cap_per_step * GRID_STEPS:
            continue
        spent += cost
        resolve(items[index])
    return RunReading(
        fresh_use_share=fresh / uses if uses else 0.0,
        spend_rate=spent / GRID_STEPS,
        free_receipts=free,
    )


def cell_result(cell: GridCell) -> tuple[float, float]:
    natural = simulate(cell, True, float("inf"), generator_for(cell.seed, f"natural:{cell.run_id}"))
    cap = (
        natural.spend_rate * BINDING_FRACTION
        if cell.budget_layer == "binding"
        else float("inf")
    )
    ordered = simulate(cell, True, cap, generator_for(cell.seed, f"order:{cell.run_id}"))
    indifferent = simulate(cell, False, cap, generator_for(cell.seed, f"indiff:{cell.run_id}"))
    proxy = 1000.0 * ordered.free_receipts / (N_ITEMS * GRID_STEPS)
    return (ordered.fresh_use_share - indifferent.fresh_use_share, proxy)


def grid_cells(seeds: Sequence[int]) -> tuple[GridCell, ...]:
    return tuple(
        GridCell(coverage, tail, layer, channel, seed)
        for coverage in COVERAGE_LADDER
        for tail in COST_TAILS
        for layer in BUDGET_LAYERS
        for channel in CHANNELS
        for seed in seeds
    )


def parse_args(argv: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(prog="run_lifeboat")
    parser.add_argument("--out", type=Path, default=Path("deliverables/lifeboat_v3"))
    parser.add_argument("--seeds", nargs="+", type=int, default=list(GRID_SEEDS))
    parser.add_argument("--fingerprint", default="cpu-grid")
    parser.add_argument("--date", default=date.today().isoformat())
    return parser.parse_args(argv)


def main(argv: Sequence[str] | None = None) -> int:
    args = parse_args(argv)
    rows = []
    for cell in grid_cells(tuple(args.seeds)):
        delta_order, proxy = cell_result(cell)
        rows.append(
            (
                cell.run_id,
                cell.seed,
                SERVER_LABEL,
                ARM_LABEL,
                args.fingerprint,
                cell.coverage,
                cell.cost_tail,
                cell.budget_layer,
                cell.channel,
                delta_order,
                proxy,
            )
        )
    header = HeaderNote(
        args.date,
        args.fingerprint,
        "coverage-gap grid; delta_order = ordering minus indifferent on the same budget layer; "
        "binding vs non-binding shadow-price layers",
        "W2-3",
    )
    write_tsv(args.out / "lifeboat_v3_grid.tsv", header, GRID_COLUMNS, rows)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/release/scripts/run_numerics.py <==
from __future__ import annotations

import argparse
from dataclasses import dataclass
from datetime import date
from pathlib import Path
from typing import Sequence

from arms.whittle import whittle_index
from errand.config import RELEASE_PINNED
from errand.voi import value_of_information
from harness.ledger import HeaderNote, write_tsv

NUMERICS_COLUMNS: tuple[str, ...] = (
    "block",
    "kappa",
    "c",
    "policy",
    "fresh_occ_or_index",
    "cost_rate",
    "value",
)

BLOCK = "numerics_f6"
KAPPA_POINTS: tuple[float, ...] = (0.18, 0.4, 1.04)
COST_POINTS: tuple[int, ...] = (1, 2, 3, 4, 5)
EVIDENCE_POLICIES: tuple[str, ...] = ("all_off", "receipt_only", "receipt_plus_enroute")
ALLOCATOR_POLICIES: tuple[str, ...] = ("whittle", "myopic")

STATIONARY_SUSPICION = 0.4
PURCHASED_RATE = 0.02
EN_ROUTE_RATE = 0.05
RECEIPTS_AT_STATIONARY = 4


@dataclass(frozen=True, slots=True)
class EvidenceReading:
    policy: str
    fresh_occupancy: float
    cost_rate: float
    value: float


def flip_out(kappa: float) -> float:
    return kappa * STATIONARY_SUSPICION


def flip_back(kappa: float) -> float:
    return kappa * (1.0 - STATIONARY_SUSPICION)


def fresh_occupancy(kappa: float, refresh_rate: float) -> float:
    return (flip_back(kappa) + refresh_rate) / (kappa + refresh_rate)


def evidence_reading(policy: str, kappa: float, cost: int, wage: float) -> EvidenceReading:
    purchased = 0.0 if policy == "all_off" else PURCHASED_RATE
    free = EN_ROUTE_RATE if policy == "receipt_plus_enroute" else 0.0
    occupancy = fresh_occupancy(kappa, purchased + free)
    cost_rate = purchased * float(cost)
    return EvidenceReading(policy, occupancy, cost_rate, occupancy - wage * cost_rate)


def allocator_reading(policy: str, kappa: float, cost: int, wage: float) -> EvidenceReading:
    loss = RELEASE_PINNED.valuation.misuse_loss
    gain = RELEASE_PINNED.valuation.forgone_gain
    belief = STATIONARY_SUSPICION
    if policy == "whittle":
        index = whittle_index(belief, kappa, PURCHASED_RATE, loss, gain, cost)
    else:
        index = value_of_information(belief, loss, gain) * RECEIPTS_AT_STATIONARY / float(cost)
    cost_rate = PURCHASED_RATE * float(cost)
    occupancy = fresh_occupancy(kappa, PURCHASED_RATE + EN_ROUTE_RATE)
    return EvidenceReading(policy, index, cost_rate, occupancy - wage * cost_rate)


def ladder_is_monotone(readings: Sequence[EvidenceReading]) -> bool:
    values = [reading.value for reading in readings]
    return all(earlier <= later for earlier, later in zip(values, values[1:]))


def parse_args(argv: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(prog="run_numerics")
    parser.add_argument("--out", type=Path, default=Path("deliverables/numerics_f6"))
    parser.add_argument("--fingerprint", default="cpu-vi")
    parser.add_argument("--date", default=date.today().isoformat())
    return parser.parse_args(argv)


def main(argv: Sequence[str] | None = None) -> int:
    args = parse_args(argv)
    wage = RELEASE_PINNED.wage.intrinsic_floor
    rows = []
    monotone = True
    for kappa in KAPPA_POINTS:
        for cost in COST_POINTS:
            evidence = [evidence_reading(policy, kappa, cost, wage) for policy in EVIDENCE_POLICIES]
            monotone = monotone and ladder_is_monotone(evidence)
            allocators = [allocator_reading(policy, kappa, cost, wage) for policy in ALLOCATOR_POLICIES]
            for reading in evidence + allocators:
                rows.append(
                    (
                        BLOCK,
                        kappa,
                        cost,
                        reading.policy,
                        reading.fresh_occupancy,
                        reading.cost_rate,
                        reading.value,
                    )
                )
    header = HeaderNote(
        args.date,
        args.fingerprint,
        "two-state (fresh/stale) closed-form steady-state value; receipt maintenance free so value is "
        "c-invariant while the purchased channel is linear in c; Whittle and myopic closed-form indices",
        "W2-4",
    )
    write_tsv(args.out / "numerics_f6.tsv", header, NUMERICS_COLUMNS, rows)
    return 0 if monotone else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/release/scripts/run_wave.py <==
from __future__ import annotations

import argparse
from dataclasses import asdict
from datetime import date
from pathlib import Path
from typing import Any, Sequence

from errand.config import RELEASE_PINNED, Backbone, SchedulerConfig, SERVING_4B, SERVING_8B
from harness.fingerprint import build_fingerprint, release_component_paths
from harness.ledger import (
    ATOMS_PER_RUN_COLUMNS,
    ENCOUNTER_COLUMNS,
    KB_SNAPSHOT_COLUMNS,
    LIFECYCLE_COLUMNS,
    P1_TRUTH_COLUMNS,
    RESULT_COLUMNS,
    SPEND_TRAJECTORY_COLUMNS,
    HeaderNote,
    write_tsv,
)
from harness.pairing import RunSpec, server_for
from harness.runner import RunOutcome, run_deployment
from harness.seeds import SeedCohort, seeds_for
from harness.smoke import run_smoke
from metrics.calibers import calibers
from metrics.spend import SpendSummary, equal_spend_gap, result_row_fields, summarize
from world.dispatch import DispatchTier

REFERENCE_ARM = "nu_hat_open"
CALIBER_NOTE = (
    "cond judged-domain + full-domain audit both emitted; ITT over all errand steps; "
    "two arms same-machine per (seed,budget); equal_spend_gap against the reference arm"
)


def parse_args(argv: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(prog="run_wave")
    parser.add_argument("--wave", default="W13")
    parser.add_argument("--arms", nargs="+", default=[REFERENCE_ARM, "nu_zero"])
    parser.add_argument("--caps", nargs="+", type=float, default=[6.0, 12.0, 24.0])
    parser.add_argument("--cohort", default=SeedCohort.MAIN, choices=[str(c) for c in SeedCohort])
    parser.add_argument("--tier", default=DispatchTier.MID, choices=[str(t) for t in DispatchTier])
    parser.add_argument("--backbone", default=Backbone.EIGHT_B, choices=[str(b) for b in Backbone])
    parser.add_argument("--out", type=Path, default=Path("deliverables"))
    parser.add_argument("--skip-smoke", action="store_true")
    parser.add_argument("--date", default=date.today().isoformat())
    return parser.parse_args(argv)


def caliber_fields(outcome: RunOutcome) -> dict[str, Any]:
    reading = calibers(outcome.encounters)
    return {
        "cond_dom": reading.cond_dom,
        "cond_all": reading.cond_all,
        "cond_lit": reading.cond_lit,
        "itt": reading.itt,
    }


def result_row(outcome: RunOutcome, reference: SpendSummary) -> tuple[Any, ...]:
    summary = summarize(outcome.steps)
    fields: dict[str, Any] = {"budget_cap_per100": outcome.spec.cap_per_hundred}
    fields.update(caliber_fields(outcome))
    fields.update(result_row_fields(summary))
    fields["equal_spend_gap"] = equal_spend_gap(summary, reference)
    tail = RESULT_COLUMNS[len(outcome.prefix.as_row()) :]
    return outcome.prefix.as_row() + tuple(fields.get(column) for column in tail)


def spend_rows(outcome: RunOutcome) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    return tuple(
        prefix
        + (
            record.step,
            record.is_errand_step,
            record.cost_this_step,
            record.spend_cum,
            record.errands_cum,
            record.trailing_per_hundred,
            record.wage,
            record.free_receipts_cum,
            record.n_entries,
            record.kb_size,
            record.clause,
        )
        for record in outcome.steps
    )


def atom_rows(outcome: RunOutcome) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    tail = ATOMS_PER_RUN_COLUMNS[len(prefix) :]
    return tuple(
        prefix + tuple(asdict(rollup)[column] for column in tail) for rollup in outcome.rollups
    )


def truth_rows(outcome: RunOutcome) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    return tuple(
        prefix
        + (counts.atom_id, counts.kind, counts.n_nominal, counts.n_blocked, counts.n_effective, counts.block_rate)
        for counts in outcome.flip_counts
    )


def encounter_rows(outcome: RunOutcome) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    return tuple(
        prefix
        + (
            row.step,
            row.site,
            row.atom,
            row.order_id,
            row.verb,
            int(row.is_knowledge_step),
            row.used_belief,
            row.truth_at_step,
            row.outcome,
            int(row.in_domain),
        )
        for row in outcome.encounters
    )


def lifecycle_rows(outcome: RunOutcome) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    return tuple(
        prefix
        + (
            transition.step,
            transition.item_id,
            str(transition.from_state),
            str(transition.to_state),
            str(transition.trigger),
            str(transition.source),
            transition.version_index,
        )
        for transition in outcome.transitions
    )


def snapshot_rows(outcome: RunOutcome, step: int) -> tuple[tuple[Any, ...], ...]:
    prefix = outcome.prefix.as_row()
    return tuple(prefix + (step,) + row for row in outcome.kb_snapshot)


def write_run_artifacts(outdir: Path, outcome: RunOutcome, header: HeaderNote, horizon: int) -> None:
    run_id = outcome.prefix.run_id
    write_tsv(outdir / f"{run_id}__spend_trajectory.tsv", header, SPEND_TRAJECTORY_COLUMNS, spend_rows(outcome))
    write_tsv(outdir / f"{run_id}__atoms_per_run.tsv", header, ATOMS_PER_RUN_COLUMNS, atom_rows(outcome))
    write_tsv(outdir / f"{run_id}__p1_truth.tsv", header, P1_TRUTH_COLUMNS, truth_rows(outcome))
    write_tsv(outdir / f"{run_id}__encounters.tsv", header, ENCOUNTER_COLUMNS, encounter_rows(outcome))
    write_tsv(outdir / f"{run_id}__lifecycle.tsv", header, LIFECYCLE_COLUMNS, lifecycle_rows(outcome))
    write_tsv(
        outdir / f"{run_id}__kb_snapshot.tsv",
        header,
        KB_SNAPSHOT_COLUMNS,
        snapshot_rows(outcome, horizon),
    )


def reference_run(
    spec: RunSpec,
    config: SchedulerConfig,
    cache: dict[tuple[str, float, int], RunOutcome],
) -> RunOutcome:
    key = (str(spec.tier), spec.cap_per_hundred, spec.seed)
    cached = cache.get(key)
    if cached is None:
        cached = run_deployment(spec.with_arm(REFERENCE_ARM), config=config)
        cache[key] = cached
    return cached


def main(argv: Sequence[str] | None = None) -> int:
    args = parse_args(argv)
    config = RELEASE_PINNED
    tier = DispatchTier(args.tier)
    backbone = Backbone(args.backbone)
    seeds = seeds_for(SeedCohort(args.cohort))
    outdir: Path = args.out / args.wave
    outdir.mkdir(parents=True, exist_ok=True)

    if not args.skip_smoke:
        report = run_smoke(arms=tuple(args.arms), tier=tier)
        report.write(outdir / "smoke.log")
        if not report.passed:
            return 1

    serving = SERVING_8B if backbone is Backbone.EIGHT_B else SERVING_4B
    stamp = build_fingerprint(
        run_family=f"v3_{args.wave}",
        date=args.date,
        serving=serving,
        config=config,
        seeds=seeds,
        component_paths=release_component_paths(Path(__file__).resolve().parents[1]),
    )
    stamp.write(outdir / "startup_fingerprint.json")

    header = HeaderNote(args.date, stamp.fingerprint, CALIBER_NOTE, args.wave)
    results: list[tuple[Any, ...]] = []
    cache: dict[tuple[str, float, int], RunOutcome] = {}
    for cap in args.caps:
        for arm in args.arms:
            for seed in seeds:
                spec = RunSpec(
                    wave=args.wave,
                    arm=arm,
                    seed=seed,
                    cap_per_hundred=cap,
                    tier=tier,
                    backbone=backbone,
                    server=server_for(seed, seeds),
                )
                reference = reference_run(spec, config, cache)
                target = summarize(reference.steps)
                outcome = (
                    reference
                    if arm == REFERENCE_ARM
                    else run_deployment(
                        spec, config=config, reference_spend_rate=target.spend_rate
                    )
                )
                write_run_artifacts(outdir, outcome, header, config.horizon.total_steps)
                results.append(result_row(outcome, target))
    write_tsv(outdir / f"{args.wave.lower()}_results.tsv", header, RESULT_COLUMNS, results)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/release/world/__init__.py <==
from .agentodyssey_rules import HARNESS_NAME, HARNESS_VERSION, StepRule, build_rule_pipeline
from .atoms import V3_ROSTER, Atom, AtomGroup, AtomKind, VerbClass, judged_atom_ids
from .dispatch import DispatchTier, build_order_stream, dispatch_table
from .drift import DRIFT_SCHEDULE, DriftIntensities, FlipEvent, TwoStateDrift
from .orders import OrderType, WorkOrder, render_order_text
from .receipts import Observation, ObservationSource, Traversal, observations_from_traversal
from .topology import DEFAULT_TOPOLOGY, HUB_SITE, Topology
from .truth_log import AtomFlipCounts, TruthLog

__all__ = [
    "Atom",
    "AtomFlipCounts",
    "AtomGroup",
    "AtomKind",
    "DEFAULT_TOPOLOGY",
    "DRIFT_SCHEDULE",
    "DispatchTier",
    "DriftIntensities",
    "FlipEvent",
    "HARNESS_NAME",
    "HARNESS_VERSION",
    "HUB_SITE",
    "Observation",
    "ObservationSource",
    "OrderType",
    "StepRule",
    "Topology",
    "Traversal",
    "TruthLog",
    "TwoStateDrift",
    "V3_ROSTER",
    "VerbClass",
    "WorkOrder",
    "build_order_stream",
    "build_rule_pipeline",
    "dispatch_table",
    "judged_atom_ids",
    "observations_from_traversal",
    "render_order_text",
]


==> anc/release/world/agentodyssey_rules.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from typing import ClassVar, Mapping, Sequence

import numpy as np

from .atoms import Atom, AtomKind
from .drift import FlipEvent, TwoStateDrift
from .orders import OrderType, WorkOrder
from .receipts import Traversal
from .topology import Topology
from .truth_log import TruthLog

HARNESS_NAME = "AgentOdyssey"
HARNESS_VERSION = "0.1.0"
HARNESS_LICENSE = "MIT"
HARNESS_MODE = "off_ranking"


@dataclass(slots=True)
class AgentPosition:
    site: str
    carrying: str = ""
    steps_at_site: int = 0


@dataclass(slots=True)
class RuleContext:
    step: int
    topology: Topology
    roster: Mapping[str, Atom]
    truth_log: TruthLog
    drift: TwoStateDrift
    agent: AgentPosition
    active_order: WorkOrder | None
    rng: np.random.Generator
    flips: tuple[FlipEvent, ...] = ()
    traversal: Traversal | None = None
    order_completed: bool = False
    knowledge_bearing: bool = False


class StepRule:
    rule_name: ClassVar[str] = "step_rule"
    registry: ClassVar[list[type["StepRule"]]] = []

    def __init_subclass__(cls, **kwargs: object) -> None:
        super().__init_subclass__(**kwargs)
        StepRule.registry.append(cls)

    def apply(self, context: RuleContext) -> RuleContext:
        raise NotImplementedError


class OscillationRule(StepRule):
    rule_name: ClassVar[str] = "oscillation"

    def apply(self, context: RuleContext) -> RuleContext:
        events = context.drift.advance(context.step)
        context.truth_log.record_all(events)
        context.flips = events
        return context


class MovementRule(StepRule):
    rule_name: ClassVar[str] = "movement"

    def apply(self, context: RuleContext) -> RuleContext:
        order = context.active_order
        if order is None:
            context.agent.steps_at_site += 1
            return context
        if context.agent.site == order.target_site:
            context.agent.steps_at_site += 1
            return context
        route = context.topology.shortest_path_avoiding(
            context.agent.site,
            order.target_site,
            context.drift.closed_edges(),
        )
        next_site = self._advance_along(route)
        if next_site is None:
            context.agent.steps_at_site += 1
            return context
        context.agent.site = next_site
        context.agent.steps_at_site = 0
        return context

    @staticmethod
    def _advance_along(route: Sequence[str]) -> str | None:
        return route[1] if len(route) > 1 else None


class EncounterRule(StepRule):
    rule_name: ClassVar[str] = "encounter"

    def apply(self, context: RuleContext) -> RuleContext:
        order = context.active_order
        if order is None or context.agent.site != order.target_site:
            context.traversal = Traversal(context.step, context.agent.site, "", "", ())
            return context
        touched = self._atoms_at(context, context.agent.site)
        context.traversal = Traversal(
            step=context.step,
            site=context.agent.site,
            order_id=order.order_id,
            verb=order.verb,
            atoms_touched=touched,
        )
        context.knowledge_bearing = order.atom_id in touched
        return context

    @staticmethod
    def _atoms_at(context: RuleContext, site: str) -> tuple[str, ...]:
        return tuple(
            atom_id for atom_id, atom in context.roster.items() if atom.site == site
        )


class CompletionRule(StepRule):
    rule_name: ClassVar[str] = "completion"

    def apply(self, context: RuleContext) -> RuleContext:
        order = context.active_order
        if order is None or context.agent.site != order.target_site:
            return context
        if order.order_type is OrderType.GO:
            context.order_completed = self._path_open(context, order)
            return context
        context.agent.carrying = order.target_object
        context.order_completed = True
        return context

    @staticmethod
    def _path_open(context: RuleContext, order: WorkOrder) -> bool:
        atom = context.roster.get(order.atom_id)
        if atom is None or atom.kind is not AtomKind.PATH:
            return True
        return context.truth_log.value_at(atom.atom_id, context.step) == atom.recorded_value


@dataclass(slots=True)
class RulePipeline:
    rules: tuple[StepRule, ...] = field(default_factory=tuple)

    def run(self, context: RuleContext) -> RuleContext:
        for rule in self.rules:
            context = rule.apply(context)
        return context

    def names(self) -> tuple[str, ...]:
        return tuple(rule.rule_name for rule in self.rules)


def discovered_rules() -> tuple[type[StepRule], ...]:
    return tuple(StepRule.registry)


DEFAULT_RULE_ORDER: tuple[str, ...] = ("oscillation", "movement", "encounter", "completion")


def build_rule_pipeline(order: Sequence[str] = DEFAULT_RULE_ORDER) -> RulePipeline:
    by_name = {rule.rule_name: rule for rule in discovered_rules()}
    return RulePipeline(tuple(by_name[name]() for name in order))


==> anc/release/world/atoms.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Iterable, Mapping

from .topology import DEFAULT_TOPOLOGY, Topology


class AtomGroup(StrEnum):
    A = "A"
    B = "B"
    C = "C"
    D = "D"
    F = "F"


class AtomKind(StrEnum):
    OBJECT_VALUE = "obj_value"
    PATH = "path"


class VerbClass(StrEnum):
    PICK_BUY = "pick_buy"
    TRAVERSE = "traverse"


VERB_CLASS_BY_VERB: Mapping[str, VerbClass] = {
    "pick up": VerbClass.PICK_BUY,
    "buy": VerbClass.PICK_BUY,
    "enter": VerbClass.TRAVERSE,
}


@dataclass(frozen=True, slots=True)
class Atom:
    atom_id: str
    group: AtomGroup
    kind: AtomKind
    verb: str
    site: str
    npc: str
    distance: int
    attribute: str
    recorded_value: str
    flipped_value: str
    legacy: bool = False

    @property
    def verb_class(self) -> VerbClass:
        return VERB_CLASS_BY_VERB[self.verb]

    @property
    def errand_cost(self) -> int:
        return self.distance + 1

    def other_value(self, value: str) -> str:
        return self.flipped_value if value == self.recorded_value else self.recorded_value


V3_ROSTER: tuple[Atom, ...] = (
    Atom("bfA_val_rubble", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted"),
    Atom("bfA_val_salvage_cloth", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted"),
    Atom("bfA_val_sinew_cord", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted"),
    Atom("bfA_val_wood_log", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted"),
    Atom("bfA_val_chain_net", AtomGroup.A, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high"),
    Atom("bfA_val_iron_helm", AtomGroup.A, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high"),
    Atom("bfA_val_iron_scale_armor", AtomGroup.A, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high"),
    Atom("bfA_val_iron_sword", AtomGroup.A, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high"),
    Atom("bfB_val_scrap_iron", AtomGroup.B, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_barracks", "", 1, "yield_grade", "full", "depleted"),
    Atom("bfB_val_repair_kit", AtomGroup.B, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high"),
    Atom("bfB_val_devil_oil", AtomGroup.B, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_cellar", "", 1, "yield_grade", "full", "depleted"),
    Atom("bfB_val_charite", AtomGroup.B, AtomKind.OBJECT_VALUE, "pick up", "area_vale_trailhead", "", 1, "yield_grade", "full", "depleted"),
    Atom("bfB_path_vale_crater__vale_trailhead", AtomGroup.B, AtomKind.PATH, "enter", "area_vale_trailhead", "", 1, "passable", "open", "closed"),
    Atom("bfB_path_vale_ruins__vale_trailhead", AtomGroup.B, AtomKind.PATH, "enter", "area_vale_trailhead", "", 1, "passable", "open", "closed"),
    Atom("bfB_val_oil_bomb", AtomGroup.B, AtomKind.OBJECT_VALUE, "buy", "area_bastion_watchtower", "npc_kael_ashworth", 2, "required_fuse", "short", "long"),
    Atom("bfB_val_pen", AtomGroup.B, AtomKind.OBJECT_VALUE, "buy", "area_bastion_watchtower", "npc_kael_ashworth", 2, "price_band", "low", "high"),
    Atom("bfC_val_cog", AtomGroup.C, AtomKind.OBJECT_VALUE, "pick up", "area_vale_crater", "", 2, "yield_grade", "full", "depleted"),
    Atom("bfC_val_hellcoal", AtomGroup.C, AtomKind.OBJECT_VALUE, "pick up", "area_vale_crater", "", 2, "yield_grade", "full", "depleted"),
    Atom("bfC_path_vale_crater__vale_ruins", AtomGroup.C, AtomKind.PATH, "enter", "area_vale_crater", "", 2, "passable", "open", "closed"),
    Atom("bfD_path_gulch_entrance__gulch_forge", AtomGroup.D, AtomKind.PATH, "enter", "area_gulch_entrance", "", 3, "passable", "open", "closed"),
    Atom("bfD_path_gulch_entrance__gulch_scrapyard", AtomGroup.D, AtomKind.PATH, "enter", "area_gulch_entrance", "", 3, "passable", "open", "closed"),
    Atom("bfD_path_gulch_forge__gulch_scrapyard", AtomGroup.D, AtomKind.PATH, "enter", "area_gulch_forge", "", 4, "passable", "open", "closed"),
    Atom("bfF_val_brimite_ore", AtomGroup.F, AtomKind.OBJECT_VALUE, "pick up", "area_gulch_forge", "", 4, "yield_grade", "full", "depleted"),
    Atom("bfF_val_fiend_plate", AtomGroup.F, AtomKind.OBJECT_VALUE, "pick up", "area_gulch_scrapyard", "", 4, "yield_grade", "full", "depleted"),
    Atom("bfF_path_foundry_furnaceroom__foundry_gate", AtomGroup.F, AtomKind.PATH, "enter", "area_foundry_gate", "", 5, "passable", "open", "closed"),
    Atom("bfF_val_demon_core_shard", AtomGroup.F, AtomKind.OBJECT_VALUE, "pick up", "area_foundry_furnaceroom", "", 6, "yield_grade", "full", "depleted"),
)

LEGACY_ROSTER: tuple[Atom, ...] = (
    Atom("lgA_val_ash_bundle", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgA_val_tin_cup", AtomGroup.A, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_courtyard", "", 0, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgA_val_leather_strap", AtomGroup.A, AtomKind.OBJECT_VALUE, "buy", "area_bastion_barracks", "npc_vessa_ironhand", 1, "price_band", "low", "high", legacy=True),
    Atom("lgB_val_tallow_candle", AtomGroup.B, AtomKind.OBJECT_VALUE, "pick up", "area_bastion_cellar", "", 1, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgB_val_salt_brick", AtomGroup.B, AtomKind.OBJECT_VALUE, "buy", "area_bastion_watchtower", "npc_kael_ashworth", 2, "price_band", "low", "high", legacy=True),
    Atom("lgB_val_rope_coil", AtomGroup.B, AtomKind.OBJECT_VALUE, "pick up", "area_vale_trailhead", "", 1, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgC_val_slag_glass", AtomGroup.C, AtomKind.OBJECT_VALUE, "pick up", "area_vale_crater", "", 2, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgC_val_ember_flask", AtomGroup.C, AtomKind.OBJECT_VALUE, "pick up", "area_vale_ruins", "", 2, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgD_val_rust_bolt", AtomGroup.D, AtomKind.OBJECT_VALUE, "pick up", "area_gulch_entrance", "", 3, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgD_val_cinder_wedge", AtomGroup.D, AtomKind.OBJECT_VALUE, "pick up", "area_gulch_scrapyard", "", 4, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgF_val_quench_oil", AtomGroup.F, AtomKind.OBJECT_VALUE, "pick up", "area_gulch_forge", "", 4, "yield_grade", "full", "depleted", legacy=True),
    Atom("lgF_val_slag_ingot", AtomGroup.F, AtomKind.OBJECT_VALUE, "pick up", "area_foundry_gate", "", 5, "yield_grade", "full", "depleted", legacy=True),
)

JUDGED_DOMAIN_EXCLUSIONS: frozenset[str] = frozenset({"bfD_path_gulch_entrance__gulch_scrapyard"})

CASE_STUDY_ATOM = "bfB_val_oil_bomb"


def roster_by_id(roster: Iterable[Atom] = V3_ROSTER) -> dict[str, Atom]:
    return {atom.atom_id: atom for atom in roster}


def atoms_in_group(group: AtomGroup, roster: Iterable[Atom] = V3_ROSTER) -> tuple[Atom, ...]:
    return tuple(atom for atom in roster if atom.group == group)


def group_sizes(roster: Iterable[Atom] = V3_ROSTER) -> dict[AtomGroup, int]:
    sizes: dict[AtomGroup, int] = {group: 0 for group in AtomGroup}
    for atom in roster:
        sizes[atom.group] += 1
    return sizes


def judged_atom_ids(roster: Iterable[Atom] = V3_ROSTER) -> frozenset[str]:
    return frozenset(
        atom.atom_id
        for atom in roster
        if not atom.legacy and atom.atom_id not in JUDGED_DOMAIN_EXCLUSIONS
    )


def initial_truth(roster: Iterable[Atom] = V3_ROSTER) -> dict[str, str]:
    return {atom.atom_id: atom.recorded_value for atom in roster}


def with_legacy(roster: Iterable[Atom] = V3_ROSTER) -> tuple[Atom, ...]:
    return tuple(roster) + LEGACY_ROSTER


def cost_contract_mismatches(
    roster: Iterable[Atom] = V3_ROSTER,
    topology: Topology = DEFAULT_TOPOLOGY,
) -> tuple[tuple[str, int, int], ...]:
    return tuple(
        (atom.atom_id, atom.errand_cost, topology.errand_cost(atom.site))
        for atom in roster
        if atom.errand_cost != topology.errand_cost(atom.site)
    )


==> anc/release/world/dispatch.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Iterable, Mapping, Sequence

import numpy as np

from .atoms import Atom, AtomGroup, atoms_in_group
from .orders import WorkOrder, build_order
from .topology import DEFAULT_TOPOLOGY, Topology


class DispatchTier(StrEnum):
    MID = "mid"
    HIGH = "high"


OFF_PATH_GROUPS: frozenset[AtomGroup] = frozenset({AtomGroup.C, AtomGroup.D, AtomGroup.F})

TIER_ORDER_COUNTS: Mapping[DispatchTier, Mapping[AtomGroup, int]] = {
    DispatchTier.MID: {
        AtomGroup.A: 20,
        AtomGroup.B: 16,
        AtomGroup.C: 22,
        AtomGroup.D: 16,
        AtomGroup.F: 8,
    },
    DispatchTier.HIGH: {
        AtomGroup.A: 10,
        AtomGroup.B: 8,
        AtomGroup.C: 44,
        AtomGroup.D: 32,
        AtomGroup.F: 16,
    },
}

PREREGISTERED_EXOGENOUS_SHARE: Mapping[DispatchTier, float] = {
    DispatchTier.MID: 0.598,
    DispatchTier.HIGH: 0.623,
}

VERB_STEPS = 1


@dataclass(frozen=True, slots=True)
class DispatchTable:
    tier: DispatchTier
    counts: Mapping[AtomGroup, int]

    @property
    def total_orders(self) -> int:
        return sum(self.counts.values())

    def orders_for(self, group: AtomGroup) -> int:
        return self.counts[group]

    @property
    def off_path_orders(self) -> int:
        return sum(self.counts[group] for group in OFF_PATH_GROUPS)

    @property
    def off_path_share(self) -> float:
        return self.off_path_orders / self.total_orders

    @property
    def preregistered_window_share(self) -> float:
        return PREREGISTERED_EXOGENOUS_SHARE[self.tier]


def dispatch_table(tier: DispatchTier) -> DispatchTable:
    return DispatchTable(tier=tier, counts=TIER_ORDER_COUNTS[tier])


def order_span(atom: Atom) -> int:
    return 2 * atom.distance + VERB_STEPS


def build_order_stream(
    tier: DispatchTier,
    roster: Sequence[Atom],
    horizon: int,
    warmup: int,
    rng: np.random.Generator,
    topology: Topology = DEFAULT_TOPOLOGY,
) -> tuple[WorkOrder, ...]:
    table = dispatch_table(tier)
    draws: list[Atom] = []
    for group in AtomGroup:
        members = [atom for atom in atoms_in_group(group, roster)]
        if not members:
            continue
        picks = rng.integers(0, len(members), size=table.orders_for(group))
        draws.extend(members[int(index)] for index in picks)
    rng.shuffle(draws)
    slots = np.linspace(warmup + 1, horizon, num=len(draws), endpoint=False)
    orders: list[WorkOrder] = []
    for position, (atom, slot) in enumerate(zip(draws, slots)):
        issued = int(slot)
        orders.append(
            build_order(
                order_id=f"wo_{position:04d}",
                atom=atom,
                cluster=topology.cluster_of(atom.site),
                issued_step=issued,
                span_steps=order_span(atom),
            )
        )
    return tuple(orders)


def realized_window_share(orders: Iterable[WorkOrder], horizon: int, warmup: int) -> float:
    window = max(horizon - warmup, 1)
    occupied = sum(order.span_steps for order in orders)
    return min(occupied / window, 1.0)


def orders_per_atom(orders: Iterable[WorkOrder]) -> dict[str, int]:
    counts: dict[str, int] = {}
    for order in orders:
        counts[order.atom_id] = counts.get(order.atom_id, 0) + 1
    return counts


==> anc/release/world/drift.py <==
from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Iterable, Mapping, Sequence

import numpy as np

from .atoms import Atom, AtomGroup, AtomKind
from .topology import DEFAULT_TOPOLOGY, Topology


@dataclass(frozen=True, slots=True)
class DriftIntensities:
    flip_out: float
    flip_back: float

    @property
    def total_intensity(self) -> float:
        return self.flip_out + self.flip_back

    @property
    def stationary_suspicion(self) -> float:
        return self.flip_out / self.total_intensity

    def scaled(self, factor: float) -> "DriftIntensities":
        return DriftIntensities(self.flip_out * factor, self.flip_back * factor)


DRIFT_SCHEDULE: Mapping[AtomGroup, DriftIntensities] = {
    AtomGroup.A: DriftIntensities(0.006, 0.020),
    AtomGroup.B: DriftIntensities(0.002, 0.0025),
    AtomGroup.C: DriftIntensities(0.002, 0.0025),
    AtomGroup.D: DriftIntensities(0.004, 0.006),
    AtomGroup.F: DriftIntensities(0.002, 0.0025),
}

APIWORLD_KAPPA_SWEEP: tuple[float, ...] = (0.1, 0.2, 0.4, 0.7, 1.0)


@dataclass(frozen=True, slots=True)
class FlipEvent:
    step: int
    atom_id: str
    from_value: str
    to_value: str
    applied: bool
    blocked: bool
    reason: str


@dataclass(frozen=True, slots=True)
class CorrelatedFlipGroup:
    name: str
    atom_ids: tuple[str, ...]
    coupling: float


PREREGISTERED_FLIP_GROUPS: tuple[CorrelatedFlipGroup, ...] = (
    CorrelatedFlipGroup("flip_A", ("bfA_val_iron_sword", "bfA_val_iron_helm", "bfA_val_iron_scale_armor"), 0.6),
    CorrelatedFlipGroup("flip_B", ("bfB_val_oil_bomb", "bfB_val_pen"), 0.5),
    CorrelatedFlipGroup("flip_C", ("bfC_val_cog", "bfC_val_hellcoal"), 0.5),
    CorrelatedFlipGroup("flip_D", ("bfD_path_gulch_entrance__gulch_forge", "bfD_path_gulch_forge__gulch_scrapyard"), 0.4),
)


def flip_probability(rate: float) -> float:
    return 1.0 - math.exp(-rate)


class TwoStateDrift:
    def __init__(
        self,
        roster: Sequence[Atom],
        rng: np.random.Generator,
        schedule: Mapping[AtomGroup, DriftIntensities] = DRIFT_SCHEDULE,
        topology: Topology = DEFAULT_TOPOLOGY,
        correlated_groups: Sequence[CorrelatedFlipGroup] = (),
        intensity_scale: float = 1.0,
    ) -> None:
        self._roster = tuple(roster)
        self._rng = rng
        self._topology = topology
        self._intensities = {
            atom.atom_id: schedule[atom.group].scaled(intensity_scale) for atom in self._roster
        }
        self._value = {atom.atom_id: atom.recorded_value for atom in self._roster}
        self._atom = {atom.atom_id: atom for atom in self._roster}
        self._correlated = tuple(correlated_groups)
        self._closed_paths: set[str] = set()

    @property
    def values(self) -> Mapping[str, str]:
        return dict(self._value)

    def intensities_for(self, atom_id: str) -> DriftIntensities:
        return self._intensities[atom_id]

    def value_of(self, atom_id: str) -> str:
        return self._value[atom_id]

    def closed_paths(self) -> frozenset[str]:
        return frozenset(self._closed_paths)

    def closed_edges(self) -> frozenset[tuple[str, str]]:
        keys: set[tuple[str, str]] = set()
        for atom_id in self._closed_paths:
            edge = self._topology.edge_for_path_atom(atom_id)
            if edge is not None:
                keys.add(edge.key())
        return frozenset(keys)

    def advance(self, step: int) -> tuple[FlipEvent, ...]:
        events: list[FlipEvent] = []
        triggered = self._draw_triggers()
        for atom_id in triggered:
            events.append(self._resolve(step, atom_id))
        return tuple(events)

    def _draw_triggers(self) -> tuple[str, ...]:
        triggered: list[str] = []
        for atom in self._roster:
            intensities = self._intensities[atom.atom_id]
            at_recorded = self._value[atom.atom_id] == atom.recorded_value
            rate = intensities.flip_out if at_recorded else intensities.flip_back
            if self._rng.random() < flip_probability(rate):
                triggered.append(atom.atom_id)
        return tuple(self._expand_correlated(triggered))

    def _expand_correlated(self, triggered: Iterable[str]) -> list[str]:
        expanded = list(triggered)
        seeded = set(expanded)
        for group in self._correlated:
            if not seeded.intersection(group.atom_ids):
                continue
            for atom_id in group.atom_ids:
                if atom_id in seeded or atom_id not in self._value:
                    continue
                if self._rng.random() < group.coupling:
                    expanded.append(atom_id)
                    seeded.add(atom_id)
        return expanded

    def _resolve(self, step: int, atom_id: str) -> FlipEvent:
        atom = self._atom[atom_id]
        current = self._value[atom_id]
        target = atom.other_value(current)
        if self._intercepted(atom, target):
            return FlipEvent(step, atom_id, current, target, False, True, "path_locked")
        self._value[atom_id] = target
        self._track_path_state(atom, target)
        return FlipEvent(step, atom_id, current, target, True, False, "")

    def _intercepted(self, atom: Atom, target: str) -> bool:
        if atom.kind is not AtomKind.PATH or target != atom.flipped_value:
            return False
        edge = self._topology.edge_for_path_atom(atom.atom_id)
        if edge is None:
            return False
        return not self._topology.connected_without_all(self.closed_edges() | {edge.key()})

    def _track_path_state(self, atom: Atom, value: str) -> None:
        if atom.kind is not AtomKind.PATH:
            return
        if value == atom.flipped_value:
            self._closed_paths.add(atom.atom_id)
        else:
            self._closed_paths.discard(atom.atom_id)


def nominal_rate_per_hundred(
    roster: Sequence[Atom],
    schedule: Mapping[AtomGroup, DriftIntensities] = DRIFT_SCHEDULE,
) -> float:
    return 100.0 * sum(schedule[atom.group].stationary_suspicion * schedule[atom.group].total_intensity for atom in roster)


def effective_rate(nominal: float, interception_rate: float) -> float:
    return nominal * (1.0 - interception_rate)


==> anc/release/world/orders.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Mapping

from .atoms import Atom, AtomKind


class OrderType(StrEnum):
    GO = "go"
    FETCH = "fetch"


GO_TEMPLATE = "go to {target_site}"
FETCH_TEMPLATE = "fetch {target_object} and deliver it to {drop_point}"

ORDER_TEXT_TEMPLATES: Mapping[OrderType, str] = {
    OrderType.GO: GO_TEMPLATE,
    OrderType.FETCH: FETCH_TEMPLATE,
}

DROP_POINT_BY_CLUSTER: Mapping[str, str] = {
    "bastion": "npc_vessa_ironhand",
    "vale": "drop_vale_cache",
    "gulch": "drop_gulch_depot",
    "foundry": "drop_foundry_dock",
}

DEFAULT_DROP_POINT = "drop_bastion_yard"


@dataclass(frozen=True, slots=True)
class WorkOrder:
    order_id: str
    order_type: OrderType
    target_site: str
    target_object: str
    drop_point: str
    npc: str
    atom_id: str
    group: str
    verb: str
    issued_step: int
    span_steps: int

    @property
    def due_step(self) -> int:
        return self.issued_step + self.span_steps

    def fields(self) -> dict[str, str]:
        return {
            "order_type": str(self.order_type),
            "target_site": self.target_site,
            "target_object": self.target_object,
            "drop_point": self.drop_point,
            "npc": self.npc,
        }

    def text(self) -> str:
        return render_order_text(self)


def order_type_for(atom: Atom) -> OrderType:
    return OrderType.GO if atom.kind is AtomKind.PATH else OrderType.FETCH


def object_name_for(atom: Atom) -> str:
    return "" if atom.kind is AtomKind.PATH else atom.atom_id.split("_val_", 1)[1]


def drop_point_for(cluster: str) -> str:
    return DROP_POINT_BY_CLUSTER.get(cluster, DEFAULT_DROP_POINT)


def render_order_text(order: WorkOrder) -> str:
    return ORDER_TEXT_TEMPLATES[order.order_type].format(
        target_site=order.target_site,
        target_object=order.target_object,
        drop_point=order.drop_point,
    )


def build_order(
    order_id: str,
    atom: Atom,
    cluster: str,
    issued_step: int,
    span_steps: int,
) -> WorkOrder:
    order_type = order_type_for(atom)
    return WorkOrder(
        order_id=order_id,
        order_type=order_type,
        target_site=atom.site,
        target_object=object_name_for(atom),
        drop_point=drop_point_for(cluster) if order_type is OrderType.FETCH else "",
        npc=atom.npc,
        atom_id=atom.atom_id,
        group=str(atom.group),
        verb=atom.verb,
        issued_step=issued_step,
        span_steps=span_steps,
    )


def fetch_share(orders: tuple[WorkOrder, ...]) -> float:
    if not orders:
        return 0.0
    fetches = sum(1 for order in orders if order.order_type is OrderType.FETCH)
    return fetches / len(orders)


==> anc/release/world/receipts.py <==
from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from typing import Iterable

from .truth_log import TruthLog


class ObservationSource(StrEnum):
    EN_ROUTE = "en_route"
    PURCHASED = "purchased"


@dataclass(frozen=True, slots=True)
class Observation:
    step: int
    atom_id: str
    observed_value: str
    source: ObservationSource
    site: str
    cost_actions: int


@dataclass(frozen=True, slots=True)
class Traversal:
    step: int
    site: str
    order_id: str
    verb: str
    atoms_touched: tuple[str, ...]

    @property
    def is_idle(self) -> bool:
        return not self.atoms_touched


def observations_from_traversal(traversal: Traversal, truth_log: TruthLog) -> tuple[Observation, ...]:
    return tuple(
        Observation(
            step=traversal.step,
            atom_id=atom_id,
            observed_value=truth_log.value_at(atom_id, traversal.step),
            source=ObservationSource.EN_ROUTE,
            site=traversal.site,
            cost_actions=0,
        )
        for atom_id in traversal.atoms_touched
    )


def purchased_observation(
    step: int,
    atom_id: str,
    site: str,
    cost_actions: int,
    truth_log: TruthLog,
) -> Observation:
    return Observation(
        step=step,
        atom_id=atom_id,
        observed_value=truth_log.value_at(atom_id, step),
        source=ObservationSource.PURCHASED,
        site=site,
        cost_actions=cost_actions,
    )


def free_observation_count(observations: Iterable[Observation]) -> int:
    return sum(1 for observation in observations if observation.source is ObservationSource.EN_ROUTE)


==> anc/release/world/topology.py <==
from __future__ import annotations

from collections import deque
from dataclasses import dataclass
from functools import lru_cache
from typing import Iterable, Mapping

HUB_SITE = "area_bastion_courtyard"
SITE_PREFIX = "area_"
PATH_ATOM_MARKER = "_path_"
PATH_ENDPOINT_SEPARATOR = "__"


@dataclass(frozen=True, slots=True)
class Site:
    name: str
    cluster: str


@dataclass(frozen=True, slots=True)
class Edge:
    left: str
    right: str
    oscillating: bool = False

    @property
    def endpoints(self) -> tuple[str, str]:
        return (self.left, self.right)

    def touches(self, site: str) -> bool:
        return site in self.endpoints

    def other_end(self, site: str) -> str:
        return self.right if site == self.left else self.left

    def key(self) -> tuple[str, str]:
        return tuple(sorted(self.endpoints))


SITES: tuple[Site, ...] = (
    Site("area_bastion_courtyard", "bastion"),
    Site("area_bastion_barracks", "bastion"),
    Site("area_bastion_watchtower", "bastion"),
    Site("area_bastion_cellar", "bastion"),
    Site("area_vale_trailhead", "vale"),
    Site("area_vale_crater", "vale"),
    Site("area_vale_ruins", "vale"),
    Site("area_gulch_entrance", "gulch"),
    Site("area_gulch_forge", "gulch"),
    Site("area_gulch_scrapyard", "gulch"),
    Site("area_foundry_gate", "foundry"),
    Site("area_foundry_furnaceroom", "foundry"),
)

EDGES: tuple[Edge, ...] = (
    Edge("area_bastion_courtyard", "area_bastion_barracks"),
    Edge("area_bastion_courtyard", "area_bastion_cellar"),
    Edge("area_bastion_barracks", "area_bastion_watchtower"),
    Edge("area_bastion_courtyard", "area_vale_trailhead"),
    Edge("area_vale_trailhead", "area_vale_crater", oscillating=True),
    Edge("area_vale_trailhead", "area_vale_ruins", oscillating=True),
    Edge("area_vale_crater", "area_vale_ruins", oscillating=True),
    Edge("area_vale_crater", "area_gulch_entrance"),
    Edge("area_gulch_entrance", "area_gulch_forge", oscillating=True),
    Edge("area_gulch_entrance", "area_gulch_scrapyard", oscillating=True),
    Edge("area_gulch_forge", "area_gulch_scrapyard", oscillating=True),
    Edge("area_gulch_forge", "area_foundry_gate"),
    Edge("area_foundry_gate", "area_foundry_furnaceroom", oscillating=True),
)


def path_atom_endpoints(atom_id: str) -> tuple[str, str]:
    tail = atom_id.split(PATH_ATOM_MARKER, 1)[1]
    left, right = tail.split(PATH_ENDPOINT_SEPARATOR, 1)
    return (SITE_PREFIX + left, SITE_PREFIX + right)


def edge_label(edge: Edge) -> str:
    return PATH_ENDPOINT_SEPARATOR.join(site[len(SITE_PREFIX) :] for site in edge.key())


class Topology:
    def __init__(self, sites: Iterable[Site], edges: Iterable[Edge]) -> None:
        self._sites: dict[str, Site] = {site.name: site for site in sites}
        self._edges: tuple[Edge, ...] = tuple(edges)
        self._adjacency: dict[str, tuple[str, ...]] = self._build_adjacency(self._edges)
        self._edge_by_key: dict[tuple[str, str], Edge] = {edge.key(): edge for edge in self._edges}

    @staticmethod
    def _build_adjacency(edges: Iterable[Edge]) -> dict[str, tuple[str, ...]]:
        collected: dict[str, list[str]] = {}
        for edge in edges:
            collected.setdefault(edge.left, []).append(edge.right)
            collected.setdefault(edge.right, []).append(edge.left)
        return {site: tuple(neighbours) for site, neighbours in collected.items()}

    @property
    def sites(self) -> tuple[str, ...]:
        return tuple(self._sites)

    @property
    def edges(self) -> tuple[Edge, ...]:
        return self._edges

    def clusters(self) -> tuple[str, ...]:
        return tuple(dict.fromkeys(site.cluster for site in self._sites.values()))

    def cluster_of(self, site: str) -> str:
        return self._sites[site].cluster

    def sites_in(self, cluster: str) -> tuple[str, ...]:
        return tuple(name for name, site in self._sites.items() if site.cluster == cluster)

    def neighbours(self, site: str) -> tuple[str, ...]:
        return self._adjacency.get(site, ())

    def edge_between(self, left: str, right: str) -> Edge | None:
        return self._edge_by_key.get(tuple(sorted((left, right))))

    def edge_for_path_atom(self, atom_id: str) -> Edge | None:
        left, right = path_atom_endpoints(atom_id)
        return self.edge_between(left, right)

    @lru_cache(maxsize=None)
    def distance(self, origin: str, target: str) -> int:
        if origin == target:
            return 0
        seen = {origin}
        frontier: deque[tuple[str, int]] = deque([(origin, 0)])
        while frontier:
            site, depth = frontier.popleft()
            for neighbour in self.neighbours(site):
                if neighbour in seen:
                    continue
                if neighbour == target:
                    return depth + 1
                seen.add(neighbour)
                frontier.append((neighbour, depth + 1))
        return -1

    def distance_from_hub(self, site: str) -> int:
        return self.distance(HUB_SITE, site)

    def errand_cost(self, site: str) -> int:
        return self.distance_from_hub(site) + 1

    def shortest_path(self, origin: str, target: str) -> tuple[str, ...]:
        return self.shortest_path_avoiding(origin, target, frozenset())

    def shortest_path_avoiding(
        self,
        origin: str,
        target: str,
        removed: frozenset[tuple[str, str]] = frozenset(),
    ) -> tuple[str, ...]:
        if origin == target:
            return (origin,)
        previous: dict[str, str] = {origin: origin}
        frontier: deque[str] = deque([origin])
        while frontier:
            site = frontier.popleft()
            for neighbour in self.neighbours(site):
                if tuple(sorted((site, neighbour))) in removed or neighbour in previous:
                    continue
                previous[neighbour] = site
                if neighbour == target:
                    return self._unwind(previous, origin, target)
                frontier.append(neighbour)
        return ()

    @staticmethod
    def _unwind(previous: Mapping[str, str], origin: str, target: str) -> tuple[str, ...]:
        walk = [target]
        while walk[-1] != origin:
            walk.append(previous[walk[-1]])
        return tuple(reversed(walk))

    def component_count(self, removed: frozenset[tuple[str, str]] = frozenset()) -> int:
        unvisited = set(self._sites)
        components = 0
        while unvisited:
            root = unvisited.pop()
            components += 1
            frontier: deque[str] = deque([root])
            while frontier:
                site = frontier.popleft()
                for neighbour in self.neighbours(site):
                    if tuple(sorted((site, neighbour))) in removed or neighbour not in unvisited:
                        continue
                    unvisited.discard(neighbour)
                    frontier.append(neighbour)
        return components

    def connected_without_all(self, removed: frozenset[tuple[str, str]]) -> bool:
        return self.component_count(removed) == 1

    def connected_without(self, removed: Edge) -> bool:
        return self.connected_without_all(frozenset({removed.key()}))

    def is_bridge(self, edge: Edge) -> bool:
        return not self.connected_without(edge)

    def oscillating_edges_in(self, cluster: str) -> tuple[Edge, ...]:
        members = set(self.sites_in(cluster))
        return tuple(
            edge
            for edge in self._edges
            if edge.oscillating and edge.left in members and edge.right in members
        )

    def oscillating_bridges_in(self, cluster: str) -> tuple[Edge, ...]:
        return tuple(edge for edge in self.oscillating_edges_in(cluster) if self.is_bridge(edge))

    def oscillation_census(self) -> tuple[tuple[str, int, tuple[str, ...]], ...]:
        return tuple(
            (
                cluster,
                len(self.oscillating_edges_in(cluster)),
                tuple(edge_label(edge) for edge in self.oscillating_bridges_in(cluster)),
            )
            for cluster in self.clusters()
        )


DEFAULT_TOPOLOGY = Topology(SITES, EDGES)


==> anc/release/world/truth_log.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from typing import Iterable, Mapping

from .drift import FlipEvent


@dataclass(frozen=True, slots=True)
class AtomFlipCounts:
    atom_id: str
    kind: str
    n_nominal: int
    n_blocked: int
    n_effective: int

    @property
    def block_rate(self) -> float:
        return self.n_blocked / self.n_nominal if self.n_nominal else 0.0


@dataclass(slots=True)
class TruthLog:
    initial_values: Mapping[str, str]
    kinds: Mapping[str, str]
    events: list[FlipEvent] = field(default_factory=list)
    _timeline: dict[str, list[tuple[int, str]]] = field(default_factory=dict, init=False)

    def __post_init__(self) -> None:
        self._timeline = {atom_id: [(0, value)] for atom_id, value in self.initial_values.items()}

    def record(self, event: FlipEvent) -> None:
        self.events.append(event)
        if event.applied:
            self._timeline[event.atom_id].append((event.step, event.to_value))

    def record_all(self, events: Iterable[FlipEvent]) -> None:
        for event in events:
            self.record(event)

    def value_at(self, atom_id: str, step: int) -> str:
        history = self._timeline[atom_id]
        value = history[0][1]
        for changed_at, changed_to in history:
            if changed_at > step:
                break
            value = changed_to
        return value

    def is_stale(self, atom_id: str, recorded_value: str, step: int) -> bool:
        return self.value_at(atom_id, step) != recorded_value

    def flips_in_window(self, atom_id: str, start: int, end: int) -> int:
        return sum(
            1
            for changed_at, _ in self._timeline[atom_id][1:]
            if start < changed_at <= end
        )

    def counts(self, atom_id: str) -> AtomFlipCounts:
        nominal = sum(1 for event in self.events if event.atom_id == atom_id)
        blocked = sum(1 for event in self.events if event.atom_id == atom_id and event.blocked)
        return AtomFlipCounts(
            atom_id=atom_id,
            kind=self.kinds.get(atom_id, ""),
            n_nominal=nominal,
            n_blocked=blocked,
            n_effective=nominal - blocked,
        )

    def all_counts(self) -> tuple[AtomFlipCounts, ...]:
        return tuple(self.counts(atom_id) for atom_id in self.initial_values)

    def applied_events(self) -> tuple[FlipEvent, ...]:
        return tuple(event for event in self.events if event.applied)

    def blocked_events(self) -> tuple[FlipEvent, ...]:
        return tuple(event for event in self.events if event.blocked)

    def interception_rate(self) -> float:
        if not self.events:
            return 0.0
        return len(self.blocked_events()) / len(self.events)

